TLS 1.3 for engineers: An exploration of the TLS 1.3 specification and OpenJDK's Java implementation

The Internet delivered in excess of forty terabytes per second in 2017 (Cisco, 2018), and over half of today's Internet traffic is encrypted (Sandvine, 2018); enabling trade worth trillions of dollars (Statista, 2017). Yet, the underlying encryption technology is only understood by a select few. This manuscript broadens understanding by exploring TLS, an encryption technology used to protect application layer communication (including HTTP, FTP and SMTP traffic), and by examining Oracle's Java implementation. We focus on the most recent TLS release, namely, version 1.3, which is defined by RFC 8446.

==> code/JSSEClient.java <==
import java.io.InputStreamReader;
import java.io.OutputStreamWriter;

import javax.net.ssl.SSLSocket;
import javax.net.ssl.SSLSocketFactory;

public class JSSEClient {

  public static void main(String[] args) throws Exception {

    //System.setProperty( "javax.net.ssl.trustStore", "store" );  
    //System.setProperty( "javax.net.ssl.trustStorePassword", "nopassword");

    System.setProperty​("javax.net.debug", "ssl handshake verbose");

    //Open TCP connection to <<host>> : <<port>>, using default SSL socket factory
    final String host = "example.com";
    final int port = 443;
    SSLSocket socket = (SSLSocket) SSLSocketFactory.getDefault().createSocket(host, port);  

    //TLS handshake
    socket.startHandshake();  

    //Request index page from <<host>>
    OutputStreamWriter out = new OutputStreamWriter(socket.getOutputStream());
    out.write("GET / HTTP/1.1\r\n");
    out.write("Host: " + host + "\r\n");  //mandatory for HTTP/1.1 requests
    out.write("\r\n");  //header concludes with blank line
    out.flush();

    //Print response
    InputStreamReader in = new InputStreamReader(socket.getInputStream());
    int c;
    while ((c = in.read()) != -1)
      System.out.print((char)c);

    out.close();
    in.close();
    socket.close();

  }
}


==> code/JSSEServer.java <==
import java.io.InputStreamReader;
import java.io.File;
import java.io.OutputStreamWriter;

import java.net.InetAddress;
import java.net.Socket;
import javax.net.ssl.KeyManagerFactory;
import javax.net.ssl.SSLContext;
import javax.net.ssl.SSLServerSocket;
import java.security.KeyStore;

public class JSSEServer {

  public static void main(String[] args) throws Exception {
    
    System.setProperty​("javax.net.debug", "ssl handshake verbose");

    if (args.length != 2) {
      System.out.println("Usage: java JSSEServer <<filename>> <<password>>");
      System.exit(-1);
    }  

    //Init. default SSL context parametrised with key store args[0], using pwd args[1]
    SSLContext sslContext = SSLContext.getInstance("TLSv1.3");

    KeyManagerFactory kmf = KeyManagerFactory.getInstance(
      KeyManagerFactory.getDefaultAlgorithm());
    kmf.init(KeyStore.getInstance(new File(args[0]), args[1].toCharArray()), 
      args[1].toCharArray());

    sslContext.init(kmf.getKeyManagers(), null, null); 

    //Init. incoming TCP connection on <<host>> : <<port>>, using default SSL socket factory
    final InetAddress host = InetAddress.getLocalHost();
    final int port = 8443;
    final int backlog = 50;
    SSLServerSocket socket = (SSLServerSocket) sslContext.getServerSocketFactory()
      .createServerSocket(port, backlog, host);
 
    //Wait for a connection  
    Socket session = socket.accept(); 

    //Read an incoming character
    InputStreamReader in = new InputStreamReader(session.getInputStream());
    if (in.read() == -1) 
      System.exit(1);

    //Response (regardless of input)
    OutputStreamWriter out = new OutputStreamWriter(session.getOutputStream());
    out.write("HELLO WORLD\r\n");
    out.flush();

    out.close();
    in.close();
    session.close();
    socket.close();

  }    
}


==> listings/CertificateMessage.java <==
/*
 * Copyright (c) 2015, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.ByteArrayInputStream;
import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.PublicKey;
import java.security.cert.CertPathValidatorException;
import java.security.cert.CertPathValidatorException.BasicReason;
import java.security.cert.CertPathValidatorException.Reason;
import java.security.cert.CertificateEncodingException;
import java.security.cert.CertificateException;
import java.security.cert.CertificateFactory;
import java.security.cert.CertificateParsingException;
import java.security.cert.X509Certificate;
import java.text.MessageFormat;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Collection;
import java.util.Collections;
import java.util.HashSet;
import java.util.LinkedList;
import java.util.List;
import java.util.Locale;
import javax.net.ssl.SSLEngine;
import javax.net.ssl.SSLException;
import javax.net.ssl.SSLProtocolException;
import javax.net.ssl.SSLSocket;
import javax.net.ssl.X509ExtendedTrustManager;
import javax.net.ssl.X509TrustManager;
import javax.security.auth.x500.X500Principal;
import static sun.security.ssl.ClientAuthType.CLIENT_AUTH_REQUIRED;
import sun.security.ssl.ClientHello.ClientHelloMessage;
import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.ssl.X509Authentication.X509Credentials;
import sun.security.ssl.X509Authentication.X509Possession;

/**
 * Pack of the CertificateMessage handshake message.
 */
final class CertificateMessage {
    static final SSLConsumer t12HandshakeConsumer =
        new T12CertificateConsumer();
    static final HandshakeProducer t12HandshakeProducer =
        new T12CertificateProducer();

    static final SSLConsumer t13HandshakeConsumer =
        new T13CertificateConsumer();
    static final HandshakeProducer t13HandshakeProducer =
        new T13CertificateProducer();

    /**
     * The Certificate handshake message for TLS 1.2 and previous
     * SSL/TLS protocol versions.
     *
     * In server mode, the certificate handshake message is sent whenever the
     * agreed-upon key exchange method uses certificates for authentication.
     * In client mode, this message is only sent if the server requests a
     * certificate for client authentication.
     *
     *       opaque ASN.1Cert<1..2^24-1>;
     *
     * SSL 3.0:
     *       struct {
     *           ASN.1Cert certificate_list<1..2^24-1>;
     *       } Certificate;
     * Note: For SSL 3.0 client authentication, if no suitable certificate
     * is available, the client should send a no_certificate alert instead.
     * This alert is only a warning; however, the server may respond with
     * a fatal handshake failure alert if client authentication is required.
     *
     * TLS 1.0/1.1/1.2:
     *       struct {
     *           ASN.1Cert certificate_list<0..2^24-1>;
     *       } Certificate;
     */
    static final class T12CertificateMessage extends HandshakeMessage {
        final List<byte[]> encodedCertChain;

        T12CertificateMessage(HandshakeContext handshakeContext,
                X509Certificate[] certChain) throws SSLException {
            super(handshakeContext);

            List<byte[]> encodedCerts = new ArrayList<>(certChain.length);
            for (X509Certificate cert : certChain) {
                try {
                    encodedCerts.add(cert.getEncoded());
                } catch (CertificateEncodingException cee) {
                    // unlikely
                    handshakeContext.conContext.fatal(Alert.INTERNAL_ERROR,
                            "Could not encode certificate (" +
                            cert.getSubjectX500Principal() + ")", cee);
                    break;
                }
            }

            this.encodedCertChain = encodedCerts;
        }

        T12CertificateMessage(HandshakeContext handshakeContext,
                ByteBuffer m) throws IOException {
            super(handshakeContext);

            int listLen = Record.getInt24(m);
            if (listLen > m.remaining()) {
                handshakeContext.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Error parsing certificate message:no sufficient data");
            }
            if (listLen > 0) {
                List<byte[]> encodedCerts = new LinkedList<>();
                while (listLen > 0) {
                    byte[] encodedCert = Record.getBytes24(m);
                    listLen -= (3 + encodedCert.length);
                    encodedCerts.add(encodedCert);
                }
                this.encodedCertChain = encodedCerts;
            } else {
                this.encodedCertChain = Collections.emptyList();
            }
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CERTIFICATE;
        }

        @Override
        public int messageLength() {
            int msgLen = 3;
            for (byte[] encodedCert : encodedCertChain) {
                msgLen += (encodedCert.length + 3);
            }

            return msgLen;
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            int listLen = 0;
            for (byte[] encodedCert : encodedCertChain) {
                listLen += (encodedCert.length + 3);
            }

            hos.putInt24(listLen);
            for (byte[] encodedCert : encodedCertChain) {
                hos.putBytes24(encodedCert);
            }
        }

        @Override
        public String toString() {
            if (encodedCertChain.isEmpty()) {
                return "\"Certificates\": <empty list>";
            }

            Object[] x509Certs = new Object[encodedCertChain.size()];
            try {
                CertificateFactory cf = CertificateFactory.getInstance("X.509");
                int i = 0;
                for (byte[] encodedCert : encodedCertChain) {
                    Object obj;
                    try {
                        obj = (X509Certificate)cf.generateCertificate(
                                    new ByteArrayInputStream(encodedCert));
                    } catch (CertificateException ce) {
                        obj = encodedCert;
                    }
                    x509Certs[i++] = obj;
                }
            } catch (CertificateException ce) {
                // no X.509 certificate factory service
                int i = 0;
                for (byte[] encodedCert : encodedCertChain) {
                    x509Certs[i++] = encodedCert;
                }
            }

            MessageFormat messageFormat = new MessageFormat(
                    "\"Certificates\": [\n" +
                    "{0}\n" +
                    "]",
                    Locale.ENGLISH);
            Object[] messageFields = {
                SSLLogger.toString(x509Certs)
            };

            return messageFormat.format(messageFields);
        }
    }

    /**
     * The "Certificate" handshake message producer for TLS 1.2 and
     * previous SSL/TLS protocol versions.
     */
    private static final
            class T12CertificateProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T12CertificateProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;
            if (hc.sslConfig.isClientMode) {
                return onProduceCertificate(
                        (ClientHandshakeContext)context, message);
            } else {
                return onProduceCertificate(
                        (ServerHandshakeContext)context, message);
            }
        }

        private byte[] onProduceCertificate(ServerHandshakeContext shc,
                SSLHandshake.HandshakeMessage message) throws IOException {
            X509Possession x509Possession = null;
            for (SSLPossession possession : shc.handshakePossessions) {
                if (possession instanceof X509Possession) {
                    x509Possession = (X509Possession)possession;
                    break;
                }
            }

            if (x509Possession == null) {       // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "No expected X.509 certificate for server authentication");

                return null;        // make the compiler happy
            }

            shc.handshakeSession.setLocalPrivateKey(
                    x509Possession.popPrivateKey);
            shc.handshakeSession.setLocalCertificates(x509Possession.popCerts);
            T12CertificateMessage cm =
                    new T12CertificateMessage(shc, x509Possession.popCerts);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Produced server Certificate handshake message", cm);
            }

            // Output the handshake message.
            cm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }

        private byte[] onProduceCertificate(ClientHandshakeContext chc,
                SSLHandshake.HandshakeMessage message) throws IOException {
            X509Possession x509Possession = null;
            for (SSLPossession possession : chc.handshakePossessions) {
                if (possession instanceof X509Possession) {
                    x509Possession = (X509Possession)possession;
                    break;
                }
            }

            // Report to the server if no appropriate cert was found.  For
            // SSL 3.0, send a no_certificate alert;  TLS 1.0/1.1/1.2 uses
            // an empty cert chain instead.
            if (x509Possession == null) {
                if (chc.negotiatedProtocol.useTLS10PlusSpec()) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.fine(
                            "No X.509 certificate for client authentication, " +
                            "use empty Certificate message instead");
                    }

                    x509Possession =
                            new X509Possession(null, new X509Certificate[0]);
                } else {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.fine(
                            "No X.509 certificate for client authentication, " +
                            "send a no_certificate alert");
                    }

                    chc.conContext.warning(Alert.NO_CERTIFICATE);
                    return null;
                }
            }

            chc.handshakeSession.setLocalPrivateKey(
                    x509Possession.popPrivateKey);
            if (x509Possession.popCerts != null &&
                    x509Possession.popCerts.length != 0) {
                chc.handshakeSession.setLocalCertificates(
                        x509Possession.popCerts);
            } else {
                chc.handshakeSession.setLocalCertificates(null);
            }
            T12CertificateMessage cm =
                    new T12CertificateMessage(chc, x509Possession.popCerts);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Produced client Certificate handshake message", cm);
            }

            // Output the handshake message.
            cm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "Certificate" handshake message consumer for TLS 1.2 and
     * previous SSL/TLS protocol versions.
     */
    static final
            class T12CertificateConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T12CertificateConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;

            // clean up this consumer
            hc.handshakeConsumers.remove(SSLHandshake.CERTIFICATE.id);

            T12CertificateMessage cm = new T12CertificateMessage(hc, message);
            if (hc.sslConfig.isClientMode) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Consuming server Certificate handshake message", cm);
                }
                onCertificate((ClientHandshakeContext)context, cm);
            } else {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Consuming client Certificate handshake message", cm);
                }
                onCertificate((ServerHandshakeContext)context, cm);
            }
        }

        private void onCertificate(ServerHandshakeContext shc,
                T12CertificateMessage certificateMessage )throws IOException {
            List<byte[]> encodedCerts = certificateMessage.encodedCertChain;
            if (encodedCerts == null || encodedCerts.isEmpty()) {
                if (shc.sslConfig.clientAuthType !=
                        ClientAuthType.CLIENT_AUTH_REQUESTED) {
                    // unexpected or require client authentication
                    shc.conContext.fatal(Alert.BAD_CERTIFICATE,
                        "Empty server certificate chain");
                } else {
                    return;
                }
            }

            X509Certificate[] x509Certs =
                    new X509Certificate[encodedCerts.size()];
            try {
                CertificateFactory cf = CertificateFactory.getInstance("X.509");
                int i = 0;
                for (byte[] encodedCert : encodedCerts) {
                    x509Certs[i++] = (X509Certificate)cf.generateCertificate(
                                    new ByteArrayInputStream(encodedCert));
                }
            } catch (CertificateException ce) {
                shc.conContext.fatal(Alert.BAD_CERTIFICATE,
                    "Failed to parse server certificates", ce);
            }

            checkClientCerts(shc, x509Certs);

            //
            // update
            //
            shc.handshakeCredentials.add(
                new X509Credentials(x509Certs[0].getPublicKey(), x509Certs));
            shc.handshakeSession.setPeerCertificates(x509Certs);
        }

        private void onCertificate(ClientHandshakeContext chc,
                T12CertificateMessage certificateMessage) throws IOException {
            List<byte[]> encodedCerts = certificateMessage.encodedCertChain;
            if (encodedCerts == null || encodedCerts.isEmpty()) {
                chc.conContext.fatal(Alert.BAD_CERTIFICATE,
                    "Empty server certificate chain");
            }

            X509Certificate[] x509Certs =
                    new X509Certificate[encodedCerts.size()];
            try {
                CertificateFactory cf = CertificateFactory.getInstance("X.509");
                int i = 0;
                for (byte[] encodedCert : encodedCerts) {
                    x509Certs[i++] = (X509Certificate)cf.generateCertificate(
                                    new ByteArrayInputStream(encodedCert));
                }
            } catch (CertificateException ce) {
                chc.conContext.fatal(Alert.BAD_CERTIFICATE,
                    "Failed to parse server certificates", ce);
            }

            // Allow server certificate change in client side during
            // renegotiation after a session-resumption abbreviated
            // initial handshake?
            //
            // DO NOT need to check allowUnsafeServerCertChange here. We only
            // reserve server certificates when allowUnsafeServerCertChange is
            // false.
            if (chc.reservedServerCerts != null &&
                    !chc.handshakeSession.useExtendedMasterSecret) {
                // It is not necessary to check the certificate update if
                // endpoint identification is enabled.
                String identityAlg = chc.sslConfig.identificationProtocol;
                if ((identityAlg == null || identityAlg.length() == 0) &&
                        !isIdentityEquivalent(x509Certs[0],
                                chc.reservedServerCerts[0])) {
                    chc.conContext.fatal(Alert.BAD_CERTIFICATE,
                            "server certificate change is restricted " +
                            "during renegotiation");
                }
            }

            // ask the trust manager to verify the chain
            if (chc.staplingActive) {
                // Defer the certificate check until after we've received the
                // CertificateStatus message.  If that message doesn't come in
                // immediately following this message we will execute the
                // check from CertificateStatus' absent handler.
                chc.deferredCerts = x509Certs;
            } else {
                // We're not doing stapling, so perform the check right now
                checkServerCerts(chc, x509Certs);
            }

            //
            // update
            //
            chc.handshakeCredentials.add(
                new X509Credentials(x509Certs[0].getPublicKey(), x509Certs));
            chc.handshakeSession.setPeerCertificates(x509Certs);
        }

        /*
         * Whether the certificates can represent the same identity?
         *
         * The certificates can be used to represent the same identity:
         *     1. If the subject alternative names of IP address are present
         *        in both certificates, they should be identical; otherwise,
         *     2. if the subject alternative names of DNS name are present in
         *        both certificates, they should be identical; otherwise,
         *     3. if the subject fields are present in both certificates, the
         *        certificate subjects and issuers should be identical.
         */
        private static boolean isIdentityEquivalent(X509Certificate thisCert,
                X509Certificate prevCert) {
            if (thisCert.equals(prevCert)) {
                return true;
            }

            // check subject alternative names
            Collection<List<?>> thisSubjectAltNames = null;
            try {
                thisSubjectAltNames = thisCert.getSubjectAlternativeNames();
            } catch (CertificateParsingException cpe) {
                if (SSLLogger.isOn && SSLLogger.isOn("handshake")) {
                    SSLLogger.fine(
                        "Attempt to obtain subjectAltNames extension failed!");
                }
            }

            Collection<List<?>> prevSubjectAltNames = null;
            try {
                prevSubjectAltNames = prevCert.getSubjectAlternativeNames();
            } catch (CertificateParsingException cpe) {
                if (SSLLogger.isOn && SSLLogger.isOn("handshake")) {
                    SSLLogger.fine(
                        "Attempt to obtain subjectAltNames extension failed!");
                }
            }

            if (thisSubjectAltNames != null && prevSubjectAltNames != null) {
                // check the iPAddress field in subjectAltName extension
                //
                // 7: subject alternative name of type IP.
                Collection<String> thisSubAltIPAddrs =
                            getSubjectAltNames(thisSubjectAltNames, 7);
                Collection<String> prevSubAltIPAddrs =
                            getSubjectAltNames(prevSubjectAltNames, 7);
                if (thisSubAltIPAddrs != null && prevSubAltIPAddrs != null &&
                    isEquivalent(thisSubAltIPAddrs, prevSubAltIPAddrs)) {
                    return true;
                }

                // check the dNSName field in subjectAltName extension
                // 2: subject alternative name of type IP.
                Collection<String> thisSubAltDnsNames =
                            getSubjectAltNames(thisSubjectAltNames, 2);
                Collection<String> prevSubAltDnsNames =
                            getSubjectAltNames(prevSubjectAltNames, 2);
                if (thisSubAltDnsNames != null && prevSubAltDnsNames != null &&
                    isEquivalent(thisSubAltDnsNames, prevSubAltDnsNames)) {
                    return true;
                }
            }

            // check the certificate subject and issuer
            X500Principal thisSubject = thisCert.getSubjectX500Principal();
            X500Principal prevSubject = prevCert.getSubjectX500Principal();
            X500Principal thisIssuer = thisCert.getIssuerX500Principal();
            X500Principal prevIssuer = prevCert.getIssuerX500Principal();

            return (!thisSubject.getName().isEmpty() &&
                    !prevSubject.getName().isEmpty() &&
                    thisSubject.equals(prevSubject) &&
                    thisIssuer.equals(prevIssuer));
        }

        /*
         * Returns the subject alternative name of the specified type in the
         * subjectAltNames extension of a certificate.
         *
         * Note that only those subjectAltName types that use String data
         * should be passed into this function.
         */
        private static Collection<String> getSubjectAltNames(
                Collection<List<?>> subjectAltNames, int type) {
            HashSet<String> subAltDnsNames = null;
            for (List<?> subjectAltName : subjectAltNames) {
                int subjectAltNameType = (Integer)subjectAltName.get(0);
                if (subjectAltNameType == type) {
                    String subAltDnsName = (String)subjectAltName.get(1);
                    if ((subAltDnsName != null) && !subAltDnsName.isEmpty()) {
                        if (subAltDnsNames == null) {
                            subAltDnsNames =
                                    new HashSet<>(subjectAltNames.size());
                        }
                        subAltDnsNames.add(subAltDnsName);
                    }
                }
            }

            return subAltDnsNames;
        }

        private static boolean isEquivalent(Collection<String> thisSubAltNames,
                Collection<String> prevSubAltNames) {
            for (String thisSubAltName : thisSubAltNames) {
                for (String prevSubAltName : prevSubAltNames) {
                    // Only allow the exactly match.  No wildcard character
                    // checking.
                    if (thisSubAltName.equalsIgnoreCase(prevSubAltName)) {
                        return true;
                    }
                }
            }

            return false;
        }

        /**
         * Perform client-side checking of server certificates.
         *
         * @param certs an array of {@code X509Certificate} objects presented
         *      by the server in the ServerCertificate message.
         *
         * @throws IOException if a failure occurs during validation or
         *      the trust manager associated with the {@code SSLContext} is not
         *      an {@code X509ExtendedTrustManager}.
         */
        static void checkServerCerts(ClientHandshakeContext chc,
                X509Certificate[] certs) throws IOException {

            X509TrustManager tm = chc.sslContext.getX509TrustManager();

            // find out the key exchange algorithm used
            // use "RSA" for non-ephemeral "RSA_EXPORT"
            String keyExchangeString;
            if (chc.negotiatedCipherSuite.keyExchange ==
                    CipherSuite.KeyExchange.K_RSA_EXPORT ||
                    chc.negotiatedCipherSuite.keyExchange ==
                            CipherSuite.KeyExchange.K_DHE_RSA_EXPORT) {
                keyExchangeString = CipherSuite.KeyExchange.K_RSA.name;
            } else {
                keyExchangeString = chc.negotiatedCipherSuite.keyExchange.name;
            }

            try {
                if (tm instanceof X509ExtendedTrustManager) {
                    if (chc.conContext.transport instanceof SSLEngine) {
                        SSLEngine engine = (SSLEngine)chc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkServerTrusted(
                            certs.clone(),
                            keyExchangeString,
                            engine);
                    } else {
                        SSLSocket socket = (SSLSocket)chc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkServerTrusted(
                            certs.clone(),
                            keyExchangeString,
                            socket);
                    }
                } else {
                    // Unlikely to happen, because we have wrapped the old
                    // X509TrustManager with the new X509ExtendedTrustManager.
                    throw new CertificateException(
                            "Improper X509TrustManager implementation");
                }

                // Once the server certificate chain has been validated, set
                // the certificate chain in the TLS session.
                chc.handshakeSession.setPeerCertificates(certs);
            } catch (CertificateException ce) {
                chc.conContext.fatal(getCertificateAlert(chc, ce), ce);
            }
        }

        private static void checkClientCerts(ServerHandshakeContext shc,
                X509Certificate[] certs) throws IOException {
            X509TrustManager tm = shc.sslContext.getX509TrustManager();

            // find out the types of client authentication used
            PublicKey key = certs[0].getPublicKey();
            String keyAlgorithm = key.getAlgorithm();
            String authType;
            switch (keyAlgorithm) {
                case "RSA":
                case "DSA":
                case "EC":
                case "RSASSA-PSS":
                    authType = keyAlgorithm;
                    break;
                default:
                    // unknown public key type
                    authType = "UNKNOWN";
            }

            try {
                if (tm instanceof X509ExtendedTrustManager) {
                    if (shc.conContext.transport instanceof SSLEngine) {
                        SSLEngine engine = (SSLEngine)shc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkClientTrusted(
                            certs.clone(),
                            authType,
                            engine);
                    } else {
                        SSLSocket socket = (SSLSocket)shc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkClientTrusted(
                            certs.clone(),
                            authType,
                            socket);
                    }
                } else {
                    // Unlikely to happen, because we have wrapped the old
                    // X509TrustManager with the new X509ExtendedTrustManager.
                    throw new CertificateException(
                            "Improper X509TrustManager implementation");
                }
            } catch (CertificateException ce) {
                shc.conContext.fatal(Alert.CERTIFICATE_UNKNOWN, ce);
            }
        }

        /**
         * When a failure happens during certificate checking from an
         * {@link X509TrustManager}, determine what TLS alert description
         * to use.
         *
         * @param cexc The exception thrown by the {@link X509TrustManager}
         *
         * @return A byte value corresponding to a TLS alert description number.
         */
        private static Alert getCertificateAlert(
                ClientHandshakeContext chc, CertificateException cexc) {
            // The specific reason for the failure will determine how to
            // set the alert description value
            Alert alert = Alert.CERTIFICATE_UNKNOWN;

            Throwable baseCause = cexc.getCause();
            if (baseCause instanceof CertPathValidatorException) {
                CertPathValidatorException cpve =
                        (CertPathValidatorException)baseCause;
                Reason reason = cpve.getReason();
                if (reason == BasicReason.REVOKED) {
                    alert = chc.staplingActive ?
                            Alert.BAD_CERT_STATUS_RESPONSE :
                            Alert.CERTIFICATE_REVOKED;
                } else if (
                        reason == BasicReason.UNDETERMINED_REVOCATION_STATUS) {
                    alert = chc.staplingActive ?
                            Alert.BAD_CERT_STATUS_RESPONSE :
                            Alert.CERTIFICATE_UNKNOWN;
                }
            }

            return alert;
        }

    }

    /**
     * The certificate entry used in Certificate handshake message for TLS 1.3.
     */
    static final class CertificateEntry {
        final byte[] encoded;       // encoded cert or public key
        private final SSLExtensions extensions;

        CertificateEntry(byte[] encoded, SSLExtensions extensions) {
            this.encoded = encoded;
            this.extensions = extensions;
        }

        private int getEncodedSize() {
            int extLen = extensions.length();
            if (extLen == 0) {
                extLen = 2;     // empty extensions
            }
            return 3 + encoded.length + extLen;
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                "\n'{'\n" +
                "{0}\n" +                       // X.509 certificate
                "  \"extensions\": '{'\n" +
                "{1}\n" +
                "  '}'\n" +
                "'}',", Locale.ENGLISH);

            Object x509Certs;
            try {
                // Don't support certificate type extension (RawPublicKey) yet.
                CertificateFactory cf = CertificateFactory.getInstance("X.509");
                x509Certs =
                    cf.generateCertificate(new ByteArrayInputStream(encoded));
            } catch (CertificateException ce) {
                // no X.509 certificate factory service
                x509Certs = encoded;
            }

            Object[] messageFields = {
                SSLLogger.toString(x509Certs),
                Utilities.indent(extensions.toString(), "    ")
            };

            return messageFormat.format(messageFields);
        }
    }

    /**
     * The Certificate handshake message for TLS 1.3.
     */
    static final class T13CertificateMessage extends HandshakeMessage {
        private final byte[] requestContext;
        private final List<CertificateEntry> certEntries;

        T13CertificateMessage(HandshakeContext context,
                byte[] requestContext, X509Certificate[] certificates)
                throws SSLException, CertificateException  {
            super(context);

            this.requestContext = requestContext.clone();
            this.certEntries = new LinkedList<>();
            for (X509Certificate cert : certificates) {
                byte[] encoded = cert.getEncoded();
                SSLExtensions extensions = new SSLExtensions(this);
                certEntries.add(new CertificateEntry(encoded, extensions));
            }
        }

        T13CertificateMessage(HandshakeContext handshakeContext,
                byte[] requestContext, List<CertificateEntry> certificates) {
            super(handshakeContext);

            this.requestContext = requestContext.clone();
            this.certEntries = certificates;
        }

        T13CertificateMessage(HandshakeContext handshakeContext,
                ByteBuffer m) throws IOException {
            super(handshakeContext);

            // struct {
            //      opaque certificate_request_context<0..2^8-1>;
            //      CertificateEntry certificate_list<0..2^24-1>;
            //  } Certificate;
            if (m.remaining() < 4) {
                throw new SSLProtocolException(
                        "Invalid Certificate message: " +
                        "insufficient data (length=" + m.remaining() + ")");
            }
            this.requestContext = Record.getBytes8(m);

            if (m.remaining() < 3) {
                throw new SSLProtocolException(
                        "Invalid Certificate message: " +
                        "insufficient certificate entries data (length=" +
                        m.remaining() + ")");
            }

            int listLen = Record.getInt24(m);
            if (listLen != m.remaining()) {
                throw new SSLProtocolException(
                    "Invalid Certificate message: " +
                    "incorrect list length (length=" + listLen + ")");
            }

            SSLExtension[] enabledExtensions =
                handshakeContext.sslConfig.getEnabledExtensions(
                        SSLHandshake.CERTIFICATE);
            List<CertificateEntry> certList = new LinkedList<>();
            while (m.hasRemaining()) {
                // Note: support only X509 CertificateType right now.
                byte[] encodedCert = Record.getBytes24(m);
                if (encodedCert.length == 0) {
                    throw new SSLProtocolException(
                        "Invalid Certificate message: empty cert_data");
                }

                SSLExtensions extensions =
                        new SSLExtensions(this, m, enabledExtensions);
                certList.add(new CertificateEntry(encodedCert, extensions));
            }

            this.certEntries = Collections.unmodifiableList(certList);
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CERTIFICATE;
        }

        @Override
        public int messageLength() {
            int msgLen = 4 + requestContext.length;
            for (CertificateEntry entry : certEntries) {
                msgLen += entry.getEncodedSize();
            }

            return msgLen;
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            int entryListLen = 0;
            for (CertificateEntry entry : certEntries) {
                entryListLen += entry.getEncodedSize();
            }

            hos.putBytes8(requestContext);
            hos.putInt24(entryListLen);
            for (CertificateEntry entry : certEntries) {
                hos.putBytes24(entry.encoded);
                // Is it an empty extensions?
                if (entry.extensions.length() == 0) {
                    hos.putInt16(0);
                } else {
                    entry.extensions.send(hos);
                }
            }
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                "\"Certificate\": '{'\n" +
                "  \"certificate_request_context\": \"{0}\",\n" +
                "  \"certificate_list\": [{1}\n]\n" +
                "'}'",
                Locale.ENGLISH);

            StringBuilder builder = new StringBuilder(512);
            for (CertificateEntry entry : certEntries) {
                builder.append(entry.toString());
            }

            Object[] messageFields = {
                Utilities.toHexString(requestContext),
                Utilities.indent(builder.toString())
            };

            return messageFormat.format(messageFields);
        }
    }

    /**
     * The "Certificate" handshake message producer for TLS 1.3.
     */
    private static final
            class T13CertificateProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T13CertificateProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;
            if (hc.sslConfig.isClientMode) {
                return onProduceCertificate(
                        (ClientHandshakeContext)context, message);
            } else {
                return onProduceCertificate(
                        (ServerHandshakeContext)context, message);
            }
        }

        private byte[] onProduceCertificate(ServerHandshakeContext shc,
                HandshakeMessage message) throws IOException {
            ClientHelloMessage clientHello = (ClientHelloMessage)message;

            SSLPossession pos = choosePossession(shc, clientHello);
            if (pos == null) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "No available authentication scheme");
                return null;    // make the complier happy
            }

            if (!(pos instanceof X509Possession)) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "No X.509 certificate for server authentication");
            }

            X509Possession x509Possession = (X509Possession)pos;
            X509Certificate[] localCerts = x509Possession.popCerts;
            if (localCerts == null || localCerts.length == 0) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "No X.509 certificate for server authentication");
                return null;    // make the complier happy
            }

            // update the context
            shc.handshakePossessions.add(x509Possession);
            shc.handshakeSession.setLocalPrivateKey(
                    x509Possession.popPrivateKey);
            shc.handshakeSession.setLocalCertificates(localCerts);
            T13CertificateMessage cm;
            try {
                cm = new T13CertificateMessage(shc, (new byte[0]), localCerts);
            } catch (SSLException | CertificateException ce) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Failed to produce server Certificate message", ce);
                return null;    // make the complier happy
            }

            // Check the OCSP stapling extensions and attempt
            // to get responses.  If the resulting stapleParams is non
            // null, it implies that stapling is enabled on the server side.
            shc.stapleParams = StatusResponseManager.processStapling(shc);
            shc.staplingActive = (shc.stapleParams != null);

            // Process extensions for each CertificateEntry.
            // Since there can be multiple CertificateEntries within a
            // single CT message, we will pin a specific CertificateEntry
            // into the ServerHandshakeContext so individual extension
            // producers know which X509Certificate it is processing in
            // each call.
            SSLExtension[] enabledCTExts = shc.sslConfig.getEnabledExtensions(
                    SSLHandshake.CERTIFICATE,
                    Arrays.asList(ProtocolVersion.PROTOCOLS_OF_13));
            for (CertificateEntry certEnt : cm.certEntries) {
                shc.currentCertEntry = certEnt;
                certEnt.extensions.produce(shc, enabledCTExts);
            }

            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Produced server Certificate message", cm);
            }

            // Output the handshake message.
            cm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }

        private static SSLPossession choosePossession(
                HandshakeContext hc,
                ClientHelloMessage clientHello) throws IOException {
            if (hc.peerRequestedCertSignSchemes == null ||
                    hc.peerRequestedCertSignSchemes.isEmpty()) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.warning(
                            "No signature_algorithms(_cert) in ClientHello");
                }
                return null;
            }

            Collection<String> checkedKeyTypes = new HashSet<>();
            for (SignatureScheme ss : hc.peerRequestedCertSignSchemes) {
                if (checkedKeyTypes.contains(ss.keyAlgorithm)) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.warning(
                            "Unsupported authentication scheme: " + ss.name);
                    }
                    continue;
                }

                // Don't select a signature scheme unless we will be able to
                // produce a CertificateVerify message later
                if (SignatureScheme.getPreferableAlgorithm(
                        hc.peerRequestedSignatureSchemes,
                        ss, hc.negotiatedProtocol) == null) {

                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.warning(
                            "Unable to produce CertificateVerify for " +
                            "signature scheme: " + ss.name);
                    }
                    checkedKeyTypes.add(ss.keyAlgorithm);
                    continue;
                }

                SSLAuthentication ka = X509Authentication.valueOf(ss);
                if (ka == null) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.warning(
                            "Unsupported authentication scheme: " + ss.name);
                    }
                    checkedKeyTypes.add(ss.keyAlgorithm);
                    continue;
                }

                SSLPossession pos = ka.createPossession(hc);
                if (pos == null) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.warning(
                            "Unavailable authentication scheme: " + ss.name);
                    }
                    continue;
                }

                return pos;
            }

            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.warning("No available authentication scheme");
            }
            return null;
        }

        private byte[] onProduceCertificate(ClientHandshakeContext chc,
                HandshakeMessage message) throws IOException {
            ClientHelloMessage clientHello = (ClientHelloMessage)message;
            SSLPossession pos = choosePossession(chc, clientHello);
            X509Certificate[] localCerts;
            if (pos == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine("No available client authentication scheme");
                }
                localCerts = new X509Certificate[0];
            } else {
                chc.handshakePossessions.add(pos);
                if (!(pos instanceof X509Possession)) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.fine(
                            "No X.509 certificate for client authentication");
                    }
                    localCerts = new X509Certificate[0];
                } else {
                    X509Possession x509Possession = (X509Possession)pos;
                    localCerts = x509Possession.popCerts;
                    chc.handshakeSession.setLocalPrivateKey(
                            x509Possession.popPrivateKey);
                }
            }

            if (localCerts != null && localCerts.length != 0) {
                chc.handshakeSession.setLocalCertificates(localCerts);
            } else {
                chc.handshakeSession.setLocalCertificates(null);
            }

            T13CertificateMessage cm;
            try {
                cm = new T13CertificateMessage(
                        chc, chc.certRequestContext, localCerts);
            } catch (SSLException | CertificateException ce) {
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Failed to produce client Certificate message", ce);
                return null;
            }
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Produced client Certificate message", cm);
            }

            // Output the handshake message.
            cm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "Certificate" handshake message consumer for TLS 1.3.
     */
    private static final class T13CertificateConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T13CertificateConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;

            // clean up this consumer
            hc.handshakeConsumers.remove(SSLHandshake.CERTIFICATE.id);
            T13CertificateMessage cm = new T13CertificateMessage(hc, message);
            if (hc.sslConfig.isClientMode) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Consuming server Certificate handshake message", cm);
                }
                onConsumeCertificate((ClientHandshakeContext)context, cm);
            } else {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Consuming client Certificate handshake message", cm);
                }
                onConsumeCertificate((ServerHandshakeContext)context, cm);
            }
        }

        private void onConsumeCertificate(ServerHandshakeContext shc,
                T13CertificateMessage certificateMessage )throws IOException {
            if (certificateMessage.certEntries == null ||
                    certificateMessage.certEntries.isEmpty()) {
                if (shc.sslConfig.clientAuthType == CLIENT_AUTH_REQUIRED) {
                    shc.conContext.fatal(Alert.BAD_CERTIFICATE,
                        "Empty client certificate chain");
                } else {
                    // optional client authentication
                    return;
                }
            }

            // check client certificate entries
            X509Certificate[] cliCerts =
                    checkClientCerts(shc, certificateMessage.certEntries);

            //
            // update
            //
            shc.handshakeCredentials.add(
                new X509Credentials(cliCerts[0].getPublicKey(), cliCerts));
            shc.handshakeSession.setPeerCertificates(cliCerts);
        }

        private void onConsumeCertificate(ClientHandshakeContext chc,
                T13CertificateMessage certificateMessage )throws IOException {
            if (certificateMessage.certEntries == null ||
                    certificateMessage.certEntries.isEmpty()) {
                chc.conContext.fatal(Alert.BAD_CERTIFICATE,
                    "Empty server certificate chain");
            }

            // Each CertificateEntry will have its own set of extensions
            // which must be consumed.
            SSLExtension[] enabledExtensions =
                chc.sslConfig.getEnabledExtensions(SSLHandshake.CERTIFICATE);
            for (CertificateEntry certEnt : certificateMessage.certEntries) {
                certEnt.extensions.consumeOnLoad(chc, enabledExtensions);
            }

            // check server certificate entries
            X509Certificate[] srvCerts =
                    checkServerCerts(chc, certificateMessage.certEntries);

            //
            // update
            //
            chc.handshakeCredentials.add(
                new X509Credentials(srvCerts[0].getPublicKey(), srvCerts));
            chc.handshakeSession.setPeerCertificates(srvCerts);
        }

        private static X509Certificate[] checkClientCerts(
                ServerHandshakeContext shc,
                List<CertificateEntry> certEntries) throws IOException {
            X509Certificate[] certs =
                    new X509Certificate[certEntries.size()];
            try {
                CertificateFactory cf = CertificateFactory.getInstance("X.509");
                int i = 0;
                for (CertificateEntry entry : certEntries) {
                    certs[i++] = (X509Certificate)cf.generateCertificate(
                                    new ByteArrayInputStream(entry.encoded));
                }
            } catch (CertificateException ce) {
                shc.conContext.fatal(Alert.BAD_CERTIFICATE,
                    "Failed to parse server certificates", ce);
            }

            // find out the types of client authentication used
            String keyAlgorithm = certs[0].getPublicKey().getAlgorithm();
            String authType;
            switch (keyAlgorithm) {
                case "RSA":
                case "DSA":
                case "EC":
                case "RSASSA-PSS":
                    authType = keyAlgorithm;
                    break;
                default:
                    // unknown public key type
                    authType = "UNKNOWN";
            }

            try {
                X509TrustManager tm = shc.sslContext.getX509TrustManager();
                if (tm instanceof X509ExtendedTrustManager) {
                    if (shc.conContext.transport instanceof SSLEngine) {
                        SSLEngine engine = (SSLEngine)shc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkClientTrusted(
                            certs.clone(),
                            authType,
                            engine);
                    } else {
                        SSLSocket socket = (SSLSocket)shc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkClientTrusted(
                            certs.clone(),
                            authType,
                            socket);
                    }
                } else {
                    // Unlikely to happen, because we have wrapped the old
                    // X509TrustManager with the new X509ExtendedTrustManager.
                    throw new CertificateException(
                            "Improper X509TrustManager implementation");
                }

                // Once the client certificate chain has been validated, set
                // the certificate chain in the TLS session.
                shc.handshakeSession.setPeerCertificates(certs);
            } catch (CertificateException ce) {
                shc.conContext.fatal(Alert.CERTIFICATE_UNKNOWN, ce);
            }

            return certs;
        }

        private static X509Certificate[] checkServerCerts(
                ClientHandshakeContext chc,
                List<CertificateEntry> certEntries) throws IOException {
            X509Certificate[] certs =
                    new X509Certificate[certEntries.size()];
            try {
                CertificateFactory cf = CertificateFactory.getInstance("X.509");
                int i = 0;
                for (CertificateEntry entry : certEntries) {
                    certs[i++] = (X509Certificate)cf.generateCertificate(
                                    new ByteArrayInputStream(entry.encoded));
                }
            } catch (CertificateException ce) {
                chc.conContext.fatal(Alert.BAD_CERTIFICATE,
                    "Failed to parse server certificates", ce);
            }

            // find out the types of server authentication used
            //
            // Note that the "UNKNOWN" authentication type is sufficient to
            // check the required digitalSignature KeyUsage for TLS 1.3.
            String authType = "UNKNOWN";

            try {
                X509TrustManager tm = chc.sslContext.getX509TrustManager();
                if (tm instanceof X509ExtendedTrustManager) {
                    if (chc.conContext.transport instanceof SSLEngine) {
                        SSLEngine engine = (SSLEngine)chc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkServerTrusted(
                            certs.clone(),
                            authType,
                            engine);
                    } else {
                        SSLSocket socket = (SSLSocket)chc.conContext.transport;
                        ((X509ExtendedTrustManager)tm).checkServerTrusted(
                            certs.clone(),
                            authType,
                            socket);
                    }
                } else {
                    // Unlikely to happen, because we have wrapped the old
                    // X509TrustManager with the new X509ExtendedTrustManager.
                    throw new CertificateException(
                            "Improper X509TrustManager implementation");
                }

                // Once the server certificate chain has been validated, set
                // the certificate chain in the TLS session.
                chc.handshakeSession.setPeerCertificates(certs);
            } catch (CertificateException ce) {
                chc.conContext.fatal(getCertificateAlert(chc, ce), ce);
            }

            return certs;
        }

        /**
         * When a failure happens during certificate checking from an
         * {@link X509TrustManager}, determine what TLS alert description
         * to use.
         *
         * @param cexc The exception thrown by the {@link X509TrustManager}
         *
         * @return A byte value corresponding to a TLS alert description number.
         */
        private static Alert getCertificateAlert(
                ClientHandshakeContext chc, CertificateException cexc) {
            // The specific reason for the failure will determine how to
            // set the alert description value
            Alert alert = Alert.CERTIFICATE_UNKNOWN;

            Throwable baseCause = cexc.getCause();
            if (baseCause instanceof CertPathValidatorException) {
                CertPathValidatorException cpve =
                        (CertPathValidatorException)baseCause;
                Reason reason = cpve.getReason();
                if (reason == BasicReason.REVOKED) {
                    alert = chc.staplingActive ?
                            Alert.BAD_CERT_STATUS_RESPONSE :
                            Alert.CERTIFICATE_REVOKED;
                } else if (
                        reason == BasicReason.UNDETERMINED_REVOCATION_STATUS) {
                    alert = chc.staplingActive ?
                            Alert.BAD_CERT_STATUS_RESPONSE :
                            Alert.CERTIFICATE_UNKNOWN;
                }
            }

            return alert;
        }
    }
}


==> listings/CertificateVerify.java <==
 /*
 * Copyright (c) 2015, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.*;
import java.text.MessageFormat;
import java.util.Arrays;
import java.util.Locale;
import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.ssl.X509Authentication.X509Credentials;
import sun.security.ssl.X509Authentication.X509Possession;
import sun.security.util.HexDumpEncoder;

/**
 * Pack of the CertificateVerify handshake message.
 */
final class CertificateVerify {
    static final SSLConsumer s30HandshakeConsumer =
        new S30CertificateVerifyConsumer();
    static final HandshakeProducer s30HandshakeProducer =
        new S30CertificateVerifyProducer();

    static final SSLConsumer t10HandshakeConsumer =
        new T10CertificateVerifyConsumer();
    static final HandshakeProducer t10HandshakeProducer =
        new T10CertificateVerifyProducer();

    static final SSLConsumer t12HandshakeConsumer =
        new T12CertificateVerifyConsumer();
    static final HandshakeProducer t12HandshakeProducer =
        new T12CertificateVerifyProducer();

    static final SSLConsumer t13HandshakeConsumer =
        new T13CertificateVerifyConsumer();
    static final HandshakeProducer t13HandshakeProducer =
        new T13CertificateVerifyProducer();

    /**
     * The CertificateVerify handshake message (SSL 3.0).
     */
    static final class S30CertificateVerifyMessage extends HandshakeMessage {
        // signature bytes
        private final byte[] signature;

        S30CertificateVerifyMessage(HandshakeContext context,
                X509Possession x509Possession) throws IOException {
            super(context);

            // This happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            byte[] temproary = null;
            String algorithm = x509Possession.popPrivateKey.getAlgorithm();
            try {
                Signature signer =
                        getSignature(algorithm, x509Possession.popPrivateKey);
                byte[] hashes = chc.handshakeHash.digest(algorithm,
                        chc.handshakeSession.getMasterSecret());
                signer.update(hashes);
                temproary = signer.sign();
            } catch (NoSuchAlgorithmException nsae) {
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" + algorithm +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (GeneralSecurityException gse) {
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot produce CertificateVerify signature", gse);
            }

            this.signature = temproary;
        }

        S30CertificateVerifyMessage(HandshakeContext context,
                ByteBuffer m) throws IOException {
            super(context);

            // This happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;

            //  digitally-signed struct {
            //    select(SignatureAlgorithm) {
            //        case anonymous: struct { };
            //        case rsa:
            //            opaque md5_hash[16];
            //            opaque sha_hash[20];
            //        case dsa:
            //            opaque sha_hash[20];
            //    };
            //  } Signature;
            if (m.remaining() < 2) {
                shc.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Invalid CertificateVerify message: no sufficient data");
            }

            // read and verify the signature
            this.signature = Record.getBytes16(m);
            X509Credentials x509Credentials = null;
            for (SSLCredentials cd : shc.handshakeCredentials) {
                if (cd instanceof X509Credentials) {
                    x509Credentials = (X509Credentials)cd;
                    break;
                }
            }

            if (x509Credentials == null ||
                    x509Credentials.popPublicKey == null) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "No X509 credentials negotiated for CertificateVerify");
            }

            String algorithm = x509Credentials.popPublicKey.getAlgorithm();
            try {
                Signature signer =
                        getSignature(algorithm, x509Credentials.popPublicKey);
                byte[] hashes = shc.handshakeHash.digest(algorithm,
                        shc.handshakeSession.getMasterSecret());
                signer.update(hashes);
                if (!signer.verify(signature)) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Invalid CertificateVerify message: invalid signature");
                }
            } catch (NoSuchAlgorithmException nsae) {
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" + algorithm +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (GeneralSecurityException gse) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot verify CertificateVerify signature", gse);
            }
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CERTIFICATE_VERIFY;
        }

        @Override
        public int messageLength() {
            return 2 + signature.length;    //  2: length of signature
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            hos.putBytes16(signature);
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                    "\"CertificateVerify\": '{'\n" +
                    "  \"signature\": '{'\n" +
                    "{0}\n" +
                    "  '}'\n" +
                    "'}'",
                    Locale.ENGLISH);

            HexDumpEncoder hexEncoder = new HexDumpEncoder();
            Object[] messageFields = {
                Utilities.indent(
                        hexEncoder.encodeBuffer(signature), "    ")
            };

            return messageFormat.format(messageFields);
        }

        /*
         * Get the Signature object appropriate for verification using the
         * given signature algorithm.
         */
        private static Signature getSignature(String algorithm,
                Key key) throws GeneralSecurityException {
            Signature signer = null;
            switch (algorithm) {
                case "RSA":
                    signer = JsseJce.getSignature(JsseJce.SIGNATURE_RAWRSA);
                    break;
                case "DSA":
                    signer = JsseJce.getSignature(JsseJce.SIGNATURE_RAWDSA);
                    break;
                case "EC":
                    signer = JsseJce.getSignature(JsseJce.SIGNATURE_RAWECDSA);
                    break;
                default:
                    throw new SignatureException("Unrecognized algorithm: "
                        + algorithm);
            }

            if (signer != null) {
                if (key instanceof PublicKey) {
                    signer.initVerify((PublicKey)(key));
                } else {
                    signer.initSign((PrivateKey)key);
                }
            }

            return signer;
        }
    }

    /**
     * The "CertificateVerify" handshake message producer.
     */
    private static final
            class S30CertificateVerifyProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private S30CertificateVerifyProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;

            X509Possession x509Possession = null;
            for (SSLPossession possession : chc.handshakePossessions) {
                if (possession instanceof X509Possession) {
                    x509Possession = (X509Possession)possession;
                    break;
                }
            }

            if (x509Possession == null ||
                    x509Possession.popPrivateKey == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "No X.509 credentials negotiated for CertificateVerify");
                }

                return null;
            }

            S30CertificateVerifyMessage cvm =
                    new S30CertificateVerifyMessage(chc, x509Possession);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced CertificateVerify handshake message", cvm);
            }

            // Output the handshake message.
            cvm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "CertificateVerify" handshake message consumer.
     */
    private static final
            class S30CertificateVerifyConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private S30CertificateVerifyConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            S30CertificateVerifyMessage cvm =
                    new S30CertificateVerifyMessage(shc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Consuming CertificateVerify handshake message", cvm);
            }

            //
            // update
            //
            // Need no additional validation.

            //
            // produce
            //
            // Need no new handshake message producers here.
        }
    }

    /**
     * The CertificateVerify handshake message (TLS 1.0/1.1).
     */
    static final class T10CertificateVerifyMessage extends HandshakeMessage {
        // signature bytes
        private final byte[] signature;

        T10CertificateVerifyMessage(HandshakeContext context,
                X509Possession x509Possession) throws IOException {
            super(context);

            // This happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            byte[] temproary = null;
            String algorithm = x509Possession.popPrivateKey.getAlgorithm();
            try {
                Signature signer =
                        getSignature(algorithm, x509Possession.popPrivateKey);
                byte[] hashes = chc.handshakeHash.digest(algorithm);
                signer.update(hashes);
                temproary = signer.sign();
            } catch (NoSuchAlgorithmException nsae) {
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" + algorithm +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (GeneralSecurityException gse) {
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "Cannot produce CertificateVerify signature", gse);
            }

            this.signature = temproary;
        }

        T10CertificateVerifyMessage(HandshakeContext context,
                ByteBuffer m) throws IOException {
            super(context);

            // This happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;

            //  digitally-signed struct {
            //    select(SignatureAlgorithm) {
            //        case anonymous: struct { };
            //        case rsa:
            //            opaque md5_hash[16];
            //            opaque sha_hash[20];
            //        case dsa:
            //            opaque sha_hash[20];
            //    };
            //  } Signature;
            if (m.remaining() < 2) {
                shc.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Invalid CertificateVerify message: no sufficient data");
            }

            // read and verify the signature
            this.signature = Record.getBytes16(m);
            X509Credentials x509Credentials = null;
            for (SSLCredentials cd : shc.handshakeCredentials) {
                if (cd instanceof X509Credentials) {
                    x509Credentials = (X509Credentials)cd;
                    break;
                }
            }

            if (x509Credentials == null ||
                    x509Credentials.popPublicKey == null) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "No X509 credentials negotiated for CertificateVerify");
            }

            String algorithm = x509Credentials.popPublicKey.getAlgorithm();
            try {
                Signature signer =
                        getSignature(algorithm, x509Credentials.popPublicKey);
                byte[] hashes = shc.handshakeHash.digest(algorithm);
                signer.update(hashes);
                if (!signer.verify(signature)) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Invalid CertificateVerify message: invalid signature");
                }
            } catch (NoSuchAlgorithmException nsae) {
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" + algorithm +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (GeneralSecurityException gse) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot verify CertificateVerify signature", gse);
            }
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CERTIFICATE_VERIFY;
        }

        @Override
        public int messageLength() {
            return 2 + signature.length;    //  2: length of signature
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            hos.putBytes16(signature);
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                    "\"CertificateVerify\": '{'\n" +
                    "  \"signature\": '{'\n" +
                    "{0}\n" +
                    "  '}'\n" +
                    "'}'",
                    Locale.ENGLISH);

            HexDumpEncoder hexEncoder = new HexDumpEncoder();
            Object[] messageFields = {
                Utilities.indent(
                        hexEncoder.encodeBuffer(signature), "    ")
            };

            return messageFormat.format(messageFields);
        }

        /*
         * Get the Signature object appropriate for verification using the
         * given signature algorithm.
         */
        private static Signature getSignature(String algorithm,
                Key key) throws GeneralSecurityException {
            Signature signer = null;
            switch (algorithm) {
                case "RSA":
                    signer = JsseJce.getSignature(JsseJce.SIGNATURE_RAWRSA);
                    break;
                case "DSA":
                    signer = JsseJce.getSignature(JsseJce.SIGNATURE_RAWDSA);
                    break;
                case "EC":
                    signer = JsseJce.getSignature(JsseJce.SIGNATURE_RAWECDSA);
                    break;
                default:
                    throw new SignatureException("Unrecognized algorithm: "
                        + algorithm);
            }

            if (signer != null) {
                if (key instanceof PublicKey) {
                    signer.initVerify((PublicKey)(key));
                } else {
                    signer.initSign((PrivateKey)key);
                }
            }

            return signer;
        }
    }

    /**
     * The "CertificateVerify" handshake message producer.
     */
    private static final
            class T10CertificateVerifyProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T10CertificateVerifyProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            X509Possession x509Possession = null;
            for (SSLPossession possession : chc.handshakePossessions) {
                if (possession instanceof X509Possession) {
                    x509Possession = (X509Possession)possession;
                    break;
                }
            }

            if (x509Possession == null ||
                    x509Possession.popPrivateKey == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "No X.509 credentials negotiated for CertificateVerify");
                }

                return null;
            }

            T10CertificateVerifyMessage cvm =
                    new T10CertificateVerifyMessage(chc, x509Possession);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced CertificateVerify handshake message", cvm);
            }

            // Output the handshake message.
            cvm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "CertificateVerify" handshake message consumer.
     */
    private static final
            class T10CertificateVerifyConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T10CertificateVerifyConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            T10CertificateVerifyMessage cvm =
                    new T10CertificateVerifyMessage(shc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming CertificateVerify handshake message", cvm);
            }

            //
            // update
            //
            // Need no additional validation.

            //
            // produce
            //
            // Need no new handshake message producers here.        }
        }
    }

    /**
     * The CertificateVerify handshake message (TLS 1.2).
     */
    static final class T12CertificateVerifyMessage extends HandshakeMessage {
        // the signature algorithm
        private final SignatureScheme signatureScheme;

        // signature bytes
        private final byte[] signature;

        T12CertificateVerifyMessage(HandshakeContext context,
                X509Possession x509Possession) throws IOException {
            super(context);

            // This happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            this.signatureScheme = SignatureScheme.getPreferableAlgorithm(
                    chc.peerRequestedSignatureSchemes,
                    x509Possession.popPrivateKey,
                    chc.negotiatedProtocol);
            if (signatureScheme == null) {
                // Unlikely, the credentials generator should have
                // selected the preferable signature algorithm properly.
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "No preferred signature algorithm for CertificateVerify");
            }

            byte[] temproary = null;
            try {
                Signature signer =
                    signatureScheme.getSignature(x509Possession.popPrivateKey);
                signer.update(chc.handshakeHash.archived());
                temproary = signer.sign();
            } catch (NoSuchAlgorithmException |
                    InvalidAlgorithmParameterException nsae) {
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" +
                        signatureScheme.name +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (InvalidKeyException | SignatureException ikse) {
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot produce CertificateVerify signature", ikse);
            }

            this.signature = temproary;
        }

        T12CertificateVerifyMessage(HandshakeContext handshakeContext,
                ByteBuffer m) throws IOException {
            super(handshakeContext);

            // This happens in server side only.
            ServerHandshakeContext shc =
                    (ServerHandshakeContext)handshakeContext;

            // struct {
            //     SignatureAndHashAlgorithm algorithm;
            //     opaque signature<0..2^16-1>;
            // } DigitallySigned;
            if (m.remaining() < 4) {
                shc.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Invalid CertificateVerify message: no sufficient data");
            }

            // SignatureAndHashAlgorithm algorithm
            int ssid = Record.getInt16(m);
            this.signatureScheme = SignatureScheme.valueOf(ssid);
            if (signatureScheme == null) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Invalid signature algorithm (" + ssid +
                        ") used in CertificateVerify handshake message");
            }

            if (!shc.localSupportedSignAlgs.contains(signatureScheme)) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Unsupported signature algorithm (" +
                        signatureScheme.name +
                        ") used in CertificateVerify handshake message");
            }

            // read and verify the signature
            X509Credentials x509Credentials = null;
            for (SSLCredentials cd : shc.handshakeCredentials) {
                if (cd instanceof X509Credentials) {
                    x509Credentials = (X509Credentials)cd;
                    break;
                }
            }

            if (x509Credentials == null ||
                    x509Credentials.popPublicKey == null) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "No X509 credentials negotiated for CertificateVerify");
            }

            // opaque signature<0..2^16-1>;
            this.signature = Record.getBytes16(m);
            try {
                Signature signer =
                    signatureScheme.getSignature(x509Credentials.popPublicKey);
                signer.update(shc.handshakeHash.archived());
                if (!signer.verify(signature)) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Invalid CertificateVerify signature");
                }
            } catch (NoSuchAlgorithmException |
                    InvalidAlgorithmParameterException nsae) {
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" +
                        signatureScheme.name +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (InvalidKeyException | SignatureException ikse) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot verify CertificateVerify signature", ikse);
            }
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CERTIFICATE_VERIFY;
        }

        @Override
        public int messageLength() {
            return 4 + signature.length;    //  2: signature algorithm
                                            // +2: length of signature
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            hos.putInt16(signatureScheme.id);
            hos.putBytes16(signature);
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                    "\"CertificateVerify\": '{'\n" +
                    "  \"signature algorithm\": {0}\n" +
                    "  \"signature\": '{'\n" +
                    "{1}\n" +
                    "  '}'\n" +
                    "'}'",
                    Locale.ENGLISH);

            HexDumpEncoder hexEncoder = new HexDumpEncoder();
            Object[] messageFields = {
                signatureScheme.name,
                Utilities.indent(
                        hexEncoder.encodeBuffer(signature), "    ")
            };

            return messageFormat.format(messageFields);
        }
    }

    /**
     * The "CertificateVerify" handshake message producer.
     */
    private static final
            class T12CertificateVerifyProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T12CertificateVerifyProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;

            X509Possession x509Possession = null;
            for (SSLPossession possession : chc.handshakePossessions) {
                if (possession instanceof X509Possession) {
                    x509Possession = (X509Possession)possession;
                    break;
                }
            }

            if (x509Possession == null ||
                    x509Possession.popPrivateKey == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "No X.509 credentials negotiated for CertificateVerify");
                }

                return null;
            }

            T12CertificateVerifyMessage cvm =
                    new T12CertificateVerifyMessage(chc, x509Possession);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced CertificateVerify handshake message", cvm);
            }

            // Output the handshake message.
            cvm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "CertificateVerify" handshake message consumer.
     */
    private static final
            class T12CertificateVerifyConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T12CertificateVerifyConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            T12CertificateVerifyMessage cvm =
                    new T12CertificateVerifyMessage(shc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming CertificateVerify handshake message", cvm);
            }

            //
            // update
            //
            // Need no additional validation.

            //
            // produce
            //
            // Need no new handshake message producers here.
        }
    }

    /**
     * The CertificateVerify handshake message (TLS 1.3).
     */
    static final class T13CertificateVerifyMessage extends HandshakeMessage {
        private static final byte[] serverSignHead = new byte[] {
            // repeated 0x20 for 64 times
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,

            // "TLS 1.3, server CertificateVerify" + 0x00
            (byte)0x54, (byte)0x4c, (byte)0x53, (byte)0x20,
            (byte)0x31, (byte)0x2e, (byte)0x33, (byte)0x2c,
            (byte)0x20, (byte)0x73, (byte)0x65, (byte)0x72,
            (byte)0x76, (byte)0x65, (byte)0x72, (byte)0x20,
            (byte)0x43, (byte)0x65, (byte)0x72, (byte)0x74,
            (byte)0x69, (byte)0x66, (byte)0x69, (byte)0x63,
            (byte)0x61, (byte)0x74, (byte)0x65, (byte)0x56,
            (byte)0x65, (byte)0x72, (byte)0x69, (byte)0x66,
            (byte)0x79, (byte)0x00
        };

        private static final byte[] clientSignHead = new byte[] {
            // repeated 0x20 for 64 times
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,
            (byte)0x20, (byte)0x20, (byte)0x20, (byte)0x20,

            // "TLS 1.3, client CertificateVerify" + 0x00
            (byte)0x54, (byte)0x4c, (byte)0x53, (byte)0x20,
            (byte)0x31, (byte)0x2e, (byte)0x33, (byte)0x2c,
            (byte)0x20, (byte)0x63, (byte)0x6c, (byte)0x69,
            (byte)0x65, (byte)0x6e, (byte)0x74, (byte)0x20,
            (byte)0x43, (byte)0x65, (byte)0x72, (byte)0x74,
            (byte)0x69, (byte)0x66, (byte)0x69, (byte)0x63,
            (byte)0x61, (byte)0x74, (byte)0x65, (byte)0x56,
            (byte)0x65, (byte)0x72, (byte)0x69, (byte)0x66,
            (byte)0x79, (byte)0x00
        };


        // the signature algorithm
        private final SignatureScheme signatureScheme;

        // signature bytes
        private final byte[] signature;

        T13CertificateVerifyMessage(HandshakeContext context,
                X509Possession x509Possession) throws IOException {
            super(context);

            this.signatureScheme = SignatureScheme.getPreferableAlgorithm(
                    context.peerRequestedSignatureSchemes,
                    x509Possession.popPrivateKey,
                    context.negotiatedProtocol);
            if (signatureScheme == null) {
                // Unlikely, the credentials generator should have
                // selected the preferable signature algorithm properly.
                context.conContext.fatal(Alert.INTERNAL_ERROR,
                    "No preferred signature algorithm for CertificateVerify");
            }

            byte[] hashValue = context.handshakeHash.digest();
            byte[] contentCovered;
            if (context.sslConfig.isClientMode) {
                contentCovered = Arrays.copyOf(clientSignHead,
                        clientSignHead.length + hashValue.length);
                System.arraycopy(hashValue, 0, contentCovered,
                        clientSignHead.length, hashValue.length);
            } else {
                contentCovered = Arrays.copyOf(serverSignHead,
                        serverSignHead.length + hashValue.length);
                System.arraycopy(hashValue, 0, contentCovered,
                        serverSignHead.length, hashValue.length);
            }

            byte[] temproary = null;
            try {
                Signature signer =
                    signatureScheme.getSignature(x509Possession.popPrivateKey);
                signer.update(contentCovered);
                temproary = signer.sign();
            } catch (NoSuchAlgorithmException |
                    InvalidAlgorithmParameterException nsae) {
                context.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" +
                        signatureScheme.name +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (InvalidKeyException | SignatureException ikse) {
                context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot produce CertificateVerify signature", ikse);
            }

            this.signature = temproary;
        }

        T13CertificateVerifyMessage(HandshakeContext context,
                ByteBuffer m) throws IOException {
             super(context);

            // struct {
            //     SignatureAndHashAlgorithm algorithm;
            //     opaque signature<0..2^16-1>;
            // } DigitallySigned;
            if (m.remaining() < 4) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Invalid CertificateVerify message: no sufficient data");
            }

            // SignatureAndHashAlgorithm algorithm
            int ssid = Record.getInt16(m);
            this.signatureScheme = SignatureScheme.valueOf(ssid);
            if (signatureScheme == null) {
                context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Invalid signature algorithm (" + ssid +
                        ") used in CertificateVerify handshake message");
            }

            if (!context.localSupportedSignAlgs.contains(signatureScheme)) {
                context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Unsupported signature algorithm (" +
                        signatureScheme.name +
                        ") used in CertificateVerify handshake message");
            }

            // read and verify the signature
            X509Credentials x509Credentials = null;
            for (SSLCredentials cd : context.handshakeCredentials) {
                if (cd instanceof X509Credentials) {
                    x509Credentials = (X509Credentials)cd;
                    break;
                }
            }

            if (x509Credentials == null ||
                    x509Credentials.popPublicKey == null) {
                context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "No X509 credentials negotiated for CertificateVerify");
            }

            // opaque signature<0..2^16-1>;
            this.signature = Record.getBytes16(m);

            byte[] hashValue = context.handshakeHash.digest();
            byte[] contentCovered;
            if (context.sslConfig.isClientMode) {
                contentCovered = Arrays.copyOf(serverSignHead,
                        serverSignHead.length + hashValue.length);
                System.arraycopy(hashValue, 0, contentCovered,
                        serverSignHead.length, hashValue.length);
            } else {
                contentCovered = Arrays.copyOf(clientSignHead,
                        clientSignHead.length + hashValue.length);
                System.arraycopy(hashValue, 0, contentCovered,
                        clientSignHead.length, hashValue.length);
            }

            try {
                Signature signer =
                    signatureScheme.getSignature(x509Credentials.popPublicKey);
                signer.update(contentCovered);
                if (!signer.verify(signature)) {
                    context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Invalid CertificateVerify signature");
                }
            } catch (NoSuchAlgorithmException |
                    InvalidAlgorithmParameterException nsae) {
                context.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Unsupported signature algorithm (" +
                        signatureScheme.name +
                        ") used in CertificateVerify handshake message", nsae);
            } catch (InvalidKeyException | SignatureException ikse) {
                context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Cannot verify CertificateVerify signature", ikse);
            }
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CERTIFICATE_VERIFY;
        }

        @Override
        public int messageLength() {
            return 4 + signature.length;    //  2: signature algorithm
                                            // +2: length of signature
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            hos.putInt16(signatureScheme.id);
            hos.putBytes16(signature);
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                    "\"CertificateVerify\": '{'\n" +
                    "  \"signature algorithm\": {0}\n" +
                    "  \"signature\": '{'\n" +
                    "{1}\n" +
                    "  '}'\n" +
                    "'}'",
                    Locale.ENGLISH);

            HexDumpEncoder hexEncoder = new HexDumpEncoder();
            Object[] messageFields = {
                signatureScheme.name,
                Utilities.indent(
                        hexEncoder.encodeBuffer(signature), "    ")
            };

            return messageFormat.format(messageFields);
        }
    }

    /**
     * The "CertificateVerify" handshake message producer.
     */
    private static final
            class T13CertificateVerifyProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T13CertificateVerifyProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;

            X509Possession x509Possession = null;
            for (SSLPossession possession : hc.handshakePossessions) {
                if (possession instanceof X509Possession) {
                    x509Possession = (X509Possession)possession;
                    break;
                }
            }

            if (x509Possession == null ||
                    x509Possession.popPrivateKey == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "No X.509 credentials negotiated for CertificateVerify");
                }

                return null;
            }

            if (hc.sslConfig.isClientMode) {
                return onProduceCertificateVerify(
                        (ClientHandshakeContext)context, x509Possession);
            } else {
                return onProduceCertificateVerify(
                        (ServerHandshakeContext)context, x509Possession);
            }
        }

        private byte[] onProduceCertificateVerify(ServerHandshakeContext shc,
                X509Possession x509Possession) throws IOException {
            T13CertificateVerifyMessage cvm =
                    new T13CertificateVerifyMessage(shc, x509Possession);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Produced server CertificateVerify handshake message", cvm);
            }

            // Output the handshake message.
            cvm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }

        private byte[] onProduceCertificateVerify(ClientHandshakeContext chc,
                X509Possession x509Possession) throws IOException {
            T13CertificateVerifyMessage cvm =
                    new T13CertificateVerifyMessage(chc, x509Possession);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Produced client CertificateVerify handshake message", cvm);
            }

            // Output the handshake message.
            cvm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "CertificateVerify" handshake message consumer.
     */
    private static final
            class T13CertificateVerifyConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T13CertificateVerifyConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The producing happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;
            T13CertificateVerifyMessage cvm =
                    new T13CertificateVerifyMessage(hc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming CertificateVerify handshake message", cvm);
            }

            //
            // update
            //
            // Need no additional validation.

            //
            // produce
            //
            // Need no new handshake message producers here.
        }
    }
}


==> listings/ClientHello.java <==
/*
 * Copyright (c) 2015, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.SecureRandom;
import java.security.cert.X509Certificate;
import java.text.MessageFormat;
import java.util.Arrays;
import java.util.Collections;
import java.util.LinkedList;
import java.util.List;
import java.util.Locale;
import javax.net.ssl.SSLException;
import javax.net.ssl.SSLHandshakeException;
import javax.net.ssl.SSLPeerUnverifiedException;
import javax.net.ssl.SSLProtocolException;
import static sun.security.ssl.ClientAuthType.CLIENT_AUTH_REQUIRED;
import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.ssl.SupportedVersionsExtension.CHSupportedVersionsSpec;

/**
 * Pack of the ClientHello handshake message.
 */
final class ClientHello {
    static final SSLProducer kickstartProducer =
        new ClientHelloKickstartProducer();
    static final SSLConsumer handshakeConsumer =
        new ClientHelloConsumer();
    static final HandshakeProducer handshakeProducer =
        new ClientHelloProducer();

    private static final HandshakeConsumer t12HandshakeConsumer =
            new T12ClientHelloConsumer();
    private static final HandshakeConsumer t13HandshakeConsumer =
            new T13ClientHelloConsumer();
    private static final HandshakeConsumer d12HandshakeConsumer =
            new D12ClientHelloConsumer();
    private static final HandshakeConsumer d13HandshakeConsumer =
            new D13ClientHelloConsumer();

    /**
     * The ClientHello handshake message.
     *
     * See RFC 5264/4346/2246/6347 for the specifications.
     */
    static final class ClientHelloMessage extends HandshakeMessage {
        private final boolean       isDTLS;

        final int                   clientVersion;
        final RandomCookie          clientRandom;
        final SessionId             sessionId;
        private byte[]              cookie;         // DTLS only
        final int[]                 cipherSuiteIds;
        final List<CipherSuite>     cipherSuites;   // known cipher suites only
        final byte[]                compressionMethod;
        final SSLExtensions         extensions;

        private static final byte[]  NULL_COMPRESSION = new byte[] {0};

        ClientHelloMessage(HandshakeContext handshakeContext,
                int clientVersion, SessionId sessionId,
                List<CipherSuite> cipherSuites, SecureRandom generator) {
            super(handshakeContext);
            this.isDTLS = handshakeContext.sslContext.isDTLS();

            this.clientVersion = clientVersion;
            this.clientRandom = new RandomCookie(generator);
            this.sessionId = sessionId;
            if (isDTLS) {
                this.cookie = new byte[0];
            } else {
                this.cookie = null;
            }

            this.cipherSuites = cipherSuites;
            this.cipherSuiteIds = getCipherSuiteIds(cipherSuites);
            this.extensions = new SSLExtensions(this);

            // Don't support compression.
            this.compressionMethod = NULL_COMPRESSION;
        }

        /* Read up to the binders in the PSK extension. After this method
         * returns, the ByteBuffer position will be at end of the message
         * fragment that should be hashed to produce the PSK binder values.
         * The client of this method can use this position to determine the
         * message fragment and produce the binder values.
         */
        static void readPartial(TransportContext tc,
                ByteBuffer m) throws IOException {
            boolean isDTLS = tc.sslContext.isDTLS();

            // version
            Record.getInt16(m);

            new RandomCookie(m);

            // session ID
            Record.getBytes8(m);

            // DTLS cookie
            if (isDTLS) {
                Record.getBytes8(m);
            }

            // cipher suite IDs
            Record.getBytes16(m);
            // compression method
            Record.getBytes8(m);
            // read extensions, if present
            if (m.remaining() >= 2) {
                int remaining = Record.getInt16(m);
                while (remaining > 0) {
                    int id = Record.getInt16(m);
                    int extLen = Record.getInt16(m);
                    remaining -= extLen + 4;

                    if (id == SSLExtension.CH_PRE_SHARED_KEY.id) {
                        // ensure pre_shared_key is the last extension
                        if (remaining > 0) {
                            tc.fatal(Alert.ILLEGAL_PARAMETER,
                            "pre_shared_key extension is not last");
                        }
                        // read only up to the IDs
                        Record.getBytes16(m);
                        return;
                    } else {
                        m.position(m.position() + extLen);

                    }
                }
            }   // Otherwise, ignore the remaining bytes.
        }

        ClientHelloMessage(HandshakeContext handshakeContext, ByteBuffer m,
                SSLExtension[] supportedExtensions) throws IOException {
            super(handshakeContext);
            this.isDTLS = handshakeContext.sslContext.isDTLS();

            this.clientVersion = ((m.get() & 0xFF) << 8) | (m.get() & 0xFF);
            this.clientRandom = new RandomCookie(m);
            this.sessionId = new SessionId(Record.getBytes8(m));
            try {
                sessionId.checkLength(clientVersion);
            } catch (SSLProtocolException ex) {
                handshakeContext.conContext.fatal(Alert.ILLEGAL_PARAMETER, ex);
            }
            if (isDTLS) {
                this.cookie = Record.getBytes8(m);
            } else {
                this.cookie = null;
            }

            byte[] encodedIds = Record.getBytes16(m);
            if (encodedIds.length == 0 || (encodedIds.length & 0x01) != 0) {
                handshakeContext.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Invalid ClientHello message");
            }

            this.cipherSuiteIds = new int[encodedIds.length >> 1];
            for (int i = 0, j = 0; i < encodedIds.length; i++, j++) {
                cipherSuiteIds[j] =
                    ((encodedIds[i++] & 0xFF) << 8) | (encodedIds[i] & 0xFF);
            }
            this.cipherSuites = getCipherSuites(cipherSuiteIds);

            this.compressionMethod = Record.getBytes8(m);
            // In TLS 1.3, use of certain extensions is mandatory.
            if (m.hasRemaining()) {
                this.extensions =
                        new SSLExtensions(this, m, supportedExtensions);
            } else {
                this.extensions = new SSLExtensions(this);
            }
        }

        void setHelloCookie(byte[] cookie) {
            this.cookie = cookie;
        }

        // DTLS 1.0/1.2, for cookie generation.
        byte[] getHelloCookieBytes() {
            HandshakeOutStream hos = new HandshakeOutStream(null);
            try {
                // copied from send() method
                hos.putInt8((byte)((clientVersion >>> 8) & 0xFF));
                hos.putInt8((byte)(clientVersion & 0xFF));
                hos.write(clientRandom.randomBytes, 0, 32);
                hos.putBytes8(sessionId.getId());
                // ignore cookie
                hos.putBytes16(getEncodedCipherSuites());
                hos.putBytes8(compressionMethod);
                extensions.send(hos);       // In TLS 1.3, use of certain
                                            // extensions is mandatory.
            } catch (IOException ioe) {
                // unlikely
            }

            return hos.toByteArray();
        }

        // (D)TLS 1.3, for cookie generation.
        byte[] getHeaderBytes() {
            HandshakeOutStream hos = new HandshakeOutStream(null);
            try {
                // copied from send() method
                hos.putInt8((byte)((clientVersion >>> 8) & 0xFF));
                hos.putInt8((byte)(clientVersion & 0xFF));
                hos.write(clientRandom.randomBytes, 0, 32);
                hos.putBytes8(sessionId.getId());
                hos.putBytes16(getEncodedCipherSuites());
                hos.putBytes8(compressionMethod);
            } catch (IOException ioe) {
                // unlikely
            }

            return hos.toByteArray();
        }

        private static int[] getCipherSuiteIds(
                List<CipherSuite> cipherSuites) {
            if (cipherSuites != null) {
                int[] ids = new int[cipherSuites.size()];
                int i = 0;
                for (CipherSuite cipherSuite : cipherSuites) {
                    ids[i++] = cipherSuite.id;
                }

                return ids;
            }

            return new int[0];
        }

        private static List<CipherSuite> getCipherSuites(int[] ids) {
            List<CipherSuite> cipherSuites = new LinkedList<>();
            for (int id : ids) {
                CipherSuite cipherSuite = CipherSuite.valueOf(id);
                if (cipherSuite != null) {
                    cipherSuites.add(cipherSuite);
                }
            }

            return Collections.unmodifiableList(cipherSuites);
        }

        private List<String> getCipherSuiteNames() {
            List<String> names = new LinkedList<>();
            for (int id : cipherSuiteIds) {
                names.add(CipherSuite.nameOf(id) +
                        "(" + Utilities.byte16HexString(id) + ")");            }

            return names;
        }

        private byte[] getEncodedCipherSuites() {
            byte[] encoded = new byte[cipherSuiteIds.length << 1];
            int i = 0;
            for (int id : cipherSuiteIds) {
                encoded[i++] = (byte)(id >> 8);
                encoded[i++] = (byte)id;
            }
            return encoded;
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.CLIENT_HELLO;
        }

        @Override
        public int messageLength() {
            /*
             * Add fixed size parts of each field...
             * version + random + session + cipher + compress
             */
            return (2 + 32 + 1 + 2 + 1
                + sessionId.length()        /* ... + variable parts */
                + (isDTLS ? (1 + cookie.length) : 0)
                + (cipherSuiteIds.length * 2)
                + compressionMethod.length)
                + extensions.length();      // In TLS 1.3, use of certain
                                            // extensions is mandatory.
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            sendCore(hos);
            extensions.send(hos);       // In TLS 1.3, use of certain
                                        // extensions is mandatory.
        }

        void sendCore(HandshakeOutStream hos) throws IOException {
            hos.putInt8((byte) (clientVersion >>> 8));
            hos.putInt8((byte) clientVersion);
            hos.write(clientRandom.randomBytes, 0, 32);
            hos.putBytes8(sessionId.getId());
            if (isDTLS) {
                hos.putBytes8(cookie);
            }
            hos.putBytes16(getEncodedCipherSuites());
            hos.putBytes8(compressionMethod);
        }

        @Override
        public String toString() {
            if (isDTLS) {
                MessageFormat messageFormat = new MessageFormat(
                    "\"ClientHello\": '{'\n" +
                    "  \"client version\"      : \"{0}\",\n" +
                    "  \"random\"              : \"{1}\",\n" +
                    "  \"session id\"          : \"{2}\",\n" +
                    "  \"cookie\"              : \"{3}\",\n" +
                    "  \"cipher suites\"       : \"{4}\",\n" +
                    "  \"compression methods\" : \"{5}\",\n" +
                    "  \"extensions\"          : [\n" +
                    "{6}\n" +
                    "  ]\n" +
                    "'}'",
                    Locale.ENGLISH);
                Object[] messageFields = {
                    ProtocolVersion.nameOf(clientVersion),
                    Utilities.toHexString(clientRandom.randomBytes),
                    sessionId.toString(),
                    Utilities.toHexString(cookie),
                    getCipherSuiteNames().toString(),
                    Utilities.toHexString(compressionMethod),
                    Utilities.indent(Utilities.indent(extensions.toString()))
                };

                return messageFormat.format(messageFields);
            } else {
                MessageFormat messageFormat = new MessageFormat(
                    "\"ClientHello\": '{'\n" +
                    "  \"client version\"      : \"{0}\",\n" +
                    "  \"random\"              : \"{1}\",\n" +
                    "  \"session id\"          : \"{2}\",\n" +
                    "  \"cipher suites\"       : \"{3}\",\n" +
                    "  \"compression methods\" : \"{4}\",\n" +
                    "  \"extensions\"          : [\n" +
                    "{5}\n" +
                    "  ]\n" +
                    "'}'",
                    Locale.ENGLISH);
                Object[] messageFields = {
                    ProtocolVersion.nameOf(clientVersion),
                    Utilities.toHexString(clientRandom.randomBytes),
                    sessionId.toString(),
                    getCipherSuiteNames().toString(),
                    Utilities.toHexString(compressionMethod),
                    Utilities.indent(Utilities.indent(extensions.toString()))
                };

                return messageFormat.format(messageFields);
            }
        }
    }

    /**
     * The "ClientHello" handshake message kick start producer.
     */
    private static final
            class ClientHelloKickstartProducer implements SSLProducer {
        // Prevent instantiation of this class.
        private ClientHelloKickstartProducer() {
            // blank
        }

        // Produce kickstart handshake message.
        @Override
        public byte[] produce(ConnectionContext context) throws IOException {
            // The producing happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;

            // clean up this producer
            chc.handshakeProducers.remove(SSLHandshake.CLIENT_HELLO.id);

            // the max protocol version this client is supporting.
            ProtocolVersion maxProtocolVersion = chc.maximumActiveProtocol;

            // session ID of the ClientHello message
            SessionId sessionId = SSLSessionImpl.nullSession.getSessionId();

            // a list of cipher suites sent by the client
            List<CipherSuite> cipherSuites = chc.activeCipherSuites;

            //
            // Try to resume an existing session.
            //
            SSLSessionContextImpl ssci = (SSLSessionContextImpl)
                    chc.sslContext.engineGetClientSessionContext();
            SSLSessionImpl session = ssci.get(
                    chc.conContext.transport.getPeerHost(),
                    chc.conContext.transport.getPeerPort());
            if (session != null) {
                // If unsafe server certificate change is not allowed, reserve
                // current server certificates if the previous handshake is a
                // session-resumption abbreviated initial handshake.
                if (!ClientHandshakeContext.allowUnsafeServerCertChange &&
                        session.isSessionResumption()) {
                    try {
                        // If existing, peer certificate chain cannot be null.
                        chc.reservedServerCerts =
                            (X509Certificate[])session.getPeerCertificates();
                    } catch (SSLPeerUnverifiedException puve) {
                        // Maybe not certificate-based, ignore the exception.
                    }
                }

                if (!session.isRejoinable()) {
                    session = null;
                    if (SSLLogger.isOn &&
                            SSLLogger.isOn("ssl,handshake,verbose")) {
                        SSLLogger.finest(
                            "Can't resume, the session is not rejoinable");
                    }
                }
            }

            CipherSuite sessionSuite = null;
            if (session != null) {
                sessionSuite = session.getSuite();
                if (!chc.isNegotiable(sessionSuite)) {
                    session = null;
                    if (SSLLogger.isOn &&
                            SSLLogger.isOn("ssl,handshake,verbose")) {
                        SSLLogger.finest(
                            "Can't resume, unavailable session cipher suite");
                    }
                }
            }

            ProtocolVersion sessionVersion = null;
            if (session != null) {
                sessionVersion = session.getProtocolVersion();
                if (!chc.isNegotiable(sessionVersion)) {
                    session = null;
                    if (SSLLogger.isOn &&
                            SSLLogger.isOn("ssl,handshake,verbose")) {
                        SSLLogger.finest(
                            "Can't resume, unavailable protocol version");
                    }
                }
            }

            if (session != null &&
                !sessionVersion.useTLS13PlusSpec() &&
                SSLConfiguration.useExtendedMasterSecret) {

                boolean isEmsAvailable = chc.sslConfig.isAvailable(
                    SSLExtension.CH_EXTENDED_MASTER_SECRET, sessionVersion);
                if (isEmsAvailable && !session.useExtendedMasterSecret &&
                        !SSLConfiguration.allowLegacyResumption) {
                    // perform full handshake instead
                    //
                    // The client SHOULD NOT offer an abbreviated handshake
                    // to resume a session that does not use an extended
                    // master secret.  Instead, it SHOULD offer a full
                    // handshake.
                     session = null;
                }

                if ((session != null) &&
                        !ClientHandshakeContext.allowUnsafeServerCertChange) {
                    // It is fine to move on with abbreviate handshake if
                    // endpoint identification is enabled.
                    String identityAlg = chc.sslConfig.identificationProtocol;
                    if ((identityAlg == null || identityAlg.length() == 0)) {
                        if (isEmsAvailable) {
                            if (!session.useExtendedMasterSecret) {
                                // perform full handshake instead
                                session = null;
                            }   // Otherwise, use extended master secret.
                        } else {
                            // The extended master secret extension does not
                            // apply to SSL 3.0.  Perform a full handshake
                            // instead.
                            //
                            // Note that the useExtendedMasterSecret is
                            // extended to protect SSL 3.0 connections,
                            // by discarding abbreviate handshake.
                            session = null;
                        }
                    }
                }
            }

            if (session != null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake,verbose")) {
                    SSLLogger.finest("Try resuming session", session);
                }

                // only set session id if session is 1.2 or earlier
                if (!session.getProtocolVersion().useTLS13PlusSpec()) {
                    sessionId = session.getSessionId();
                }
                if (!maxProtocolVersion.equals(sessionVersion)) {
                    maxProtocolVersion = sessionVersion;

                    // Update protocol version number in underlying socket and
                    // handshake output stream, so that the output records
                    // (at the record layer) have the correct version
                    chc.setVersion(sessionVersion);
                }

                // If no new session is allowed, force use of the previous
                // session ciphersuite, and add the renegotiation SCSV if
                // necessary.
                if (!chc.sslConfig.enableSessionCreation) {
                    if (!chc.conContext.isNegotiated &&
                        !sessionVersion.useTLS13PlusSpec() &&
                        cipherSuites.contains(
                            CipherSuite.TLS_EMPTY_RENEGOTIATION_INFO_SCSV)) {
                        cipherSuites = Arrays.asList(sessionSuite,
                            CipherSuite.TLS_EMPTY_RENEGOTIATION_INFO_SCSV);
                    } else {    // otherwise, use renegotiation_info extension
                        cipherSuites = Arrays.asList(sessionSuite);
                    }

                    if (SSLLogger.isOn &&
                            SSLLogger.isOn("ssl,handshake,verbose")) {
                        SSLLogger.finest(
                            "No new session is allowed, so try to resume " +
                            "the session cipher suite only", sessionSuite);
                    }
                }

                chc.isResumption = true;
                chc.resumingSession = session;
            }

            if (session == null) {
                if (!chc.sslConfig.enableSessionCreation) {
                    throw new SSLHandshakeException(
                            "No new session is allowed and " +
                            "no existing session can be resumed");
                }

                if (maxProtocolVersion.useTLS13PlusSpec() &&
                        SSLConfiguration.useCompatibilityMode) {
                    // In compatibility mode, the TLS 1.3 legacy_session_id
                    // field MUST be non-empty, so a client not offering a
                    // pre-TLS 1.3 session MUST generate a new 32-byte value.
                    sessionId =
                        new SessionId(true, chc.sslContext.getSecureRandom());
                }
            }

            ProtocolVersion minimumVersion = ProtocolVersion.NONE;
            for (ProtocolVersion pv : chc.activeProtocols) {
                if (minimumVersion == ProtocolVersion.NONE ||
                        pv.compare(minimumVersion) < 0) {
                    minimumVersion = pv;
                }
            }

            // exclude SCSV for secure renegotiation
            if (!minimumVersion.useTLS13PlusSpec()) {
                if (chc.conContext.secureRenegotiation &&
                        cipherSuites.contains(
                            CipherSuite.TLS_EMPTY_RENEGOTIATION_INFO_SCSV)) {
                    // The cipherSuites may be unmodifiable
                    cipherSuites = new LinkedList<>(cipherSuites);
                    cipherSuites.remove(
                            CipherSuite.TLS_EMPTY_RENEGOTIATION_INFO_SCSV);
                }
            }

            // make sure there is a negotiable cipher suite.
            boolean negotiable = false;
            for (CipherSuite suite : cipherSuites) {
                if (chc.isNegotiable(suite)) {
                    negotiable = true;
                    break;
                }
            }
            if (!negotiable) {
                throw new SSLHandshakeException("No negotiable cipher suite");
            }

            // Create the handshake message.
            ProtocolVersion clientHelloVersion = maxProtocolVersion;
            if (clientHelloVersion.useTLS13PlusSpec()) {
                // In (D)TLS 1.3, the client indicates its version preferences
                // in the "supported_versions" extension and the client_version
                // (legacy_version) field MUST be set to (D)TLS 1.2.
                if (clientHelloVersion.isDTLS) {
                    clientHelloVersion = ProtocolVersion.DTLS12;
                } else {
                    clientHelloVersion = ProtocolVersion.TLS12;
                }
            }

            ClientHelloMessage chm = new ClientHelloMessage(chc,
                    clientHelloVersion.id, sessionId, cipherSuites,
                    chc.sslContext.getSecureRandom());

            // cache the client random number for further using
            chc.clientHelloRandom = chm.clientRandom;
            chc.clientHelloVersion = clientHelloVersion.id;

            // Produce extensions for ClientHello handshake message.
            SSLExtension[] extTypes = chc.sslConfig.getEnabledExtensions(
                    SSLHandshake.CLIENT_HELLO, chc.activeProtocols);
            chm.extensions.produce(chc, extTypes);

            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Produced ClientHello handshake message", chm);
            }

            // Output the handshake message.
            chm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // Reserve the initial ClientHello message for the follow on
            // cookie exchange if needed.
            chc.initialClientHelloMsg = chm;

            // What's the expected response?
            chc.handshakeConsumers.put(
                    SSLHandshake.SERVER_HELLO.id, SSLHandshake.SERVER_HELLO);
            if (chc.sslContext.isDTLS() &&
                    !minimumVersion.useTLS13PlusSpec()) {
                chc.handshakeConsumers.put(
                        SSLHandshake.HELLO_VERIFY_REQUEST.id,
                        SSLHandshake.HELLO_VERIFY_REQUEST);
            }

            // The handshake message has been delivered.
            return null;
        }
    }

    private static final
            class ClientHelloProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private ClientHelloProducer() {
            // blank
        }

        // Response to one of the following handshake message:
        //     HelloRequest                     (SSL 3.0/TLS 1.0/1.1/1.2)
        //     ServerHello(HelloRetryRequest)   (TLS 1.3)
        //     HelloVerifyRequest               (DTLS 1.0/1.2)
        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;

            SSLHandshake ht = message.handshakeType();
            if (ht == null) {
                throw new UnsupportedOperationException("Not supported yet.");
            }

            switch (ht) {
                case HELLO_REQUEST:
                    // SSL 3.0/TLS 1.0/1.1/1.2
                    try {
                        chc.kickstart();
                    } catch (IOException ioe) {
                        chc.conContext.fatal(Alert.HANDSHAKE_FAILURE, ioe);
                    }

                    // The handshake message has been delivered.
                    return null;
                case HELLO_VERIFY_REQUEST:
                    // DTLS 1.0/1.2
                    //
                    // The HelloVerifyRequest consumer should have updated the
                    // ClientHello handshake message with cookie.
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.fine(
                            "Produced ClientHello(cookie) handshake message",
                            chc.initialClientHelloMsg);
                    }

                    // Output the handshake message.
                    chc.initialClientHelloMsg.write(chc.handshakeOutput);
                    chc.handshakeOutput.flush();

                    // What's the expected response?
                    chc.handshakeConsumers.put(SSLHandshake.SERVER_HELLO.id,
                            SSLHandshake.SERVER_HELLO);

                    ProtocolVersion minimumVersion = ProtocolVersion.NONE;
                    for (ProtocolVersion pv : chc.activeProtocols) {
                        if (minimumVersion == ProtocolVersion.NONE ||
                                pv.compare(minimumVersion) < 0) {
                            minimumVersion = pv;
                        }
                    }
                    if (chc.sslContext.isDTLS() &&
                            !minimumVersion.useTLS13PlusSpec()) {
                        chc.handshakeConsumers.put(
                                SSLHandshake.HELLO_VERIFY_REQUEST.id,
                                SSLHandshake.HELLO_VERIFY_REQUEST);
                    }

                    // The handshake message has been delivered.
                    return null;
                case HELLO_RETRY_REQUEST:
                    // TLS 1.3
                    // The HelloRetryRequest consumer should have updated the
                    // ClientHello handshake message with cookie.
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.fine(
                            "Produced ClientHello(HRR) handshake message",
                            chc.initialClientHelloMsg);
                    }

                    // Output the handshake message.
                    chc.initialClientHelloMsg.write(chc.handshakeOutput);
                    chc.handshakeOutput.flush();

                    // What's the expected response?
                    chc.conContext.consumers.putIfAbsent(
                            ContentType.CHANGE_CIPHER_SPEC.id,
                            ChangeCipherSpec.t13Consumer);
                    chc.handshakeConsumers.put(SSLHandshake.SERVER_HELLO.id,
                            SSLHandshake.SERVER_HELLO);

                    // The handshake message has been delivered.
                    return null;
                default:
                    throw new UnsupportedOperationException(
                            "Not supported yet.");
            }
        }
    }

    /**
     * The "ClientHello" handshake message consumer.
     */
    private static final class ClientHelloConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private ClientHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;

            // clean up this consumer
            shc.handshakeConsumers.remove(SSLHandshake.CLIENT_HELLO.id);
            if (!shc.handshakeConsumers.isEmpty()) {
                shc.conContext.fatal(Alert.UNEXPECTED_MESSAGE,
                        "No more handshake message allowed " +
                        "in a ClientHello flight");
            }

            // Get enabled extension types in ClientHello handshake message.
            SSLExtension[] enabledExtensions =
                    shc.sslConfig.getEnabledExtensions(
                            SSLHandshake.CLIENT_HELLO);

            ClientHelloMessage chm =
                    new ClientHelloMessage(shc, message, enabledExtensions);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Consuming ClientHello handshake message", chm);
            }

            shc.clientHelloVersion = chm.clientVersion;
            onClientHello(shc, chm);
        }

        private void onClientHello(ServerHandshakeContext context,
                ClientHelloMessage clientHello) throws IOException {
            // Negotiate protocol version.
            //
            // Check and launch SupportedVersions.
            SSLExtension[] extTypes = new SSLExtension[] {
                    SSLExtension.CH_SUPPORTED_VERSIONS
                };
            clientHello.extensions.consumeOnLoad(context, extTypes);

            ProtocolVersion negotiatedProtocol;
            CHSupportedVersionsSpec svs =
                    (CHSupportedVersionsSpec)context.handshakeExtensions.get(
                            SSLExtension.CH_SUPPORTED_VERSIONS);
            if (svs != null) {
                negotiatedProtocol =
                        negotiateProtocol(context, svs.requestedProtocols);
            } else {
                negotiatedProtocol =
                        negotiateProtocol(context, clientHello.clientVersion);
            }
            context.negotiatedProtocol = negotiatedProtocol;
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Negotiated protocol version: " + negotiatedProtocol.name);
            }

            // Consume the handshake message for the specific protocol version.
            if (negotiatedProtocol.isDTLS) {
                if (negotiatedProtocol.useTLS13PlusSpec()) {
                    d13HandshakeConsumer.consume(context, clientHello);
                } else {
                    d12HandshakeConsumer.consume(context, clientHello);
                }
            } else {
                if (negotiatedProtocol.useTLS13PlusSpec()) {
                    t13HandshakeConsumer.consume(context, clientHello);
                } else {
                    t12HandshakeConsumer.consume(context, clientHello);
                }
            }
        }

        // Select a protocol version according to the
        // ClientHello.client_version.
        private ProtocolVersion negotiateProtocol(
                ServerHandshakeContext context,
                int clientHelloVersion) throws SSLException {

            // Per TLS 1.3 specification, server MUST negotiate TLS 1.2 or prior
            // even if ClientHello.client_version is 0x0304 or later.
            int chv = clientHelloVersion;
            if (context.sslContext.isDTLS()) {
                if (chv < ProtocolVersion.DTLS12.id) {
                    chv = ProtocolVersion.DTLS12.id;
                }
            } else {
                if (chv > ProtocolVersion.TLS12.id) {
                    chv = ProtocolVersion.TLS12.id;
                }
            }

            // Select a protocol version from the activated protocols.
            ProtocolVersion pv = ProtocolVersion.selectedFrom(
                    context.activeProtocols, chv);
            if (pv == null || pv == ProtocolVersion.NONE ||
                    pv == ProtocolVersion.SSL20Hello) {
                context.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "Client requested protocol " +
                    ProtocolVersion.nameOf(clientHelloVersion) +
                    " is not enabled or supported in server context");
            }

            return pv;
        }

        // Select a protocol version according to the
        // supported_versions extension.
        private ProtocolVersion negotiateProtocol(
                ServerHandshakeContext context,
                int[] clientSupportedVersions) throws SSLException {

            // The client supported protocol versions are present in client
            // preference order.  This implementation chooses to use the server
            // preference of protocol versions instead.
            for (ProtocolVersion spv : context.activeProtocols) {
                if (spv == ProtocolVersion.SSL20Hello) {
                    continue;
                }
                for (int cpv : clientSupportedVersions) {
                    if (cpv == ProtocolVersion.SSL20Hello.id) {
                        continue;
                    }
                    if (spv.id == cpv) {
                        return spv;
                    }
                }
            }

            // No protocol version can be negotiated.
            context.conContext.fatal(Alert.PROTOCOL_VERSION,
                "The client supported protocol versions " + Arrays.toString(
                    ProtocolVersion.toStringArray(clientSupportedVersions)) +
                " are not accepted by server preferences " +
                context.activeProtocols);

            return null;        // make the compiler happy
        }
    }

    /**
     * The "ClientHello" handshake message consumer for TLS 1.2 and
     * prior SSL/TLS protocol versions.
     */
    private static final
            class T12ClientHelloConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private T12ClientHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            ClientHelloMessage clientHello = (ClientHelloMessage)message;

            //
            // validate
            //

            // Reject client initiated renegotiation?
            //
            // If server side should reject client-initiated renegotiation,
            // send an Alert.HANDSHAKE_FAILURE fatal alert, not a
            // no_renegotiation warning alert (no_renegotiation must be a
            // warning: RFC 2246).  no_renegotiation might seem more
            // natural at first, but warnings are not appropriate because
            // the sending party does not know how the receiving party
            // will behave.  This state must be treated as a fatal server
            // condition.
            //
            // This will not have any impact on server initiated renegotiation.
            if (shc.conContext.isNegotiated) {
                if (!shc.conContext.secureRenegotiation &&
                        !HandshakeContext.allowUnsafeRenegotiation) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                            "Unsafe renegotiation is not allowed");
                }

                if (ServerHandshakeContext.rejectClientInitiatedRenego &&
                        !shc.kickstartMessageDelivered) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                            "Client initiated renegotiation is not allowed");
                }
            }

            // Is it an abbreviated handshake?
            if (clientHello.sessionId.length() != 0) {
                SSLSessionImpl previous = ((SSLSessionContextImpl)shc.sslContext
                            .engineGetServerSessionContext())
                            .get(clientHello.sessionId.getId());

                boolean resumingSession =
                        (previous != null) && previous.isRejoinable();
                if (!resumingSession) {
                    if (SSLLogger.isOn &&
                            SSLLogger.isOn("ssl,handshake,verbose")) {
                        SSLLogger.finest(
                                "Can't resume, " +
                                "the existing session is not rejoinable");
                    }
                }
                // Validate the negotiated protocol version.
                if (resumingSession) {
                    ProtocolVersion sessionProtocol =
                            previous.getProtocolVersion();
                    if (sessionProtocol != shc.negotiatedProtocol) {
                        resumingSession = false;
                        if (SSLLogger.isOn &&
                                SSLLogger.isOn("ssl,handshake,verbose")) {
                            SSLLogger.finest(
                                "Can't resume, not the same protocol version");
                        }
                    }
                }

                // Validate the required client authentication.
                if (resumingSession &&
                    (shc.sslConfig.clientAuthType == CLIENT_AUTH_REQUIRED)) {
                    try {
                        previous.getPeerPrincipal();
                    } catch (SSLPeerUnverifiedException e) {
                        resumingSession = false;
                        if (SSLLogger.isOn &&
                                SSLLogger.isOn("ssl,handshake,verbose")) {
                            SSLLogger.finest(
                                "Can't resume, " +
                                "client authentication is required");
                        }
                    }
                }

                // Validate that the cached cipher suite.
                if (resumingSession) {
                    CipherSuite suite = previous.getSuite();
                    if ((!shc.isNegotiable(suite)) ||
                            (!clientHello.cipherSuites.contains(suite))) {
                        resumingSession = false;
                        if (SSLLogger.isOn &&
                                SSLLogger.isOn("ssl,handshake,verbose")) {
                            SSLLogger.finest(
                                "Can't resume, " +
                                "the session cipher suite is absent");
                        }
                    }
                }

                // So far so good.  Note that the handshake extensions may reset
                // the resuming options later.
                shc.isResumption = resumingSession;
                shc.resumingSession = resumingSession ? previous : null;
            }

            // cache the client random number for further using
            shc.clientHelloRandom = clientHello.clientRandom;

            // Check and launch ClientHello extensions.
            SSLExtension[] extTypes = shc.sslConfig.getEnabledExtensions(
                    SSLHandshake.CLIENT_HELLO);
            clientHello.extensions.consumeOnLoad(shc, extTypes);

            //
            // update
            //
            if (!shc.conContext.isNegotiated) {
                shc.conContext.protocolVersion = shc.negotiatedProtocol;
                shc.conContext.outputRecord.setVersion(shc.negotiatedProtocol);
            }

            // update the responders
            //
            // Only need to ServerHello, which may add more responders later.
            // Note that ServerHello and HelloRetryRequest share the same
            // handshake type/id.  The ServerHello producer may be replaced
            // by HelloRetryRequest producer if needed.
            shc.handshakeProducers.put(SSLHandshake.SERVER_HELLO.id,
                    SSLHandshake.SERVER_HELLO);

            //
            // produce
            //
            SSLHandshake[] probableHandshakeMessages = new SSLHandshake[] {
                SSLHandshake.SERVER_HELLO,

                // full handshake messages
                SSLHandshake.CERTIFICATE,
                SSLHandshake.CERTIFICATE_STATUS,
                SSLHandshake.SERVER_KEY_EXCHANGE,
                SSLHandshake.CERTIFICATE_REQUEST,
                SSLHandshake.SERVER_HELLO_DONE,

                // abbreviated handshake messages
                SSLHandshake.FINISHED
            };

            for (SSLHandshake hs : probableHandshakeMessages) {
                HandshakeProducer handshakeProducer =
                        shc.handshakeProducers.remove(hs.id);
                if (handshakeProducer != null) {
                    handshakeProducer.produce(context, clientHello);
                }
            }
        }
    }

    /**
     * The "ClientHello" handshake message consumer for TLS 1.3.
     */
    private static final
            class T13ClientHelloConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private T13ClientHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            ClientHelloMessage clientHello = (ClientHelloMessage)message;

            // The client may send a dummy change_cipher_spec record
            // immediately after the first ClientHello.
            shc.conContext.consumers.putIfAbsent(
                    ContentType.CHANGE_CIPHER_SPEC.id,
                    ChangeCipherSpec.t13Consumer);

            // Is it a resumption?
            //
            // Check and launch the "psk_key_exchange_modes" and
            // "pre_shared_key" extensions first, which will reset the
            // resuming session, no matter the extensions present or not.
            shc.isResumption = true;
            SSLExtension[] extTypes = new SSLExtension[] {
                    SSLExtension.PSK_KEY_EXCHANGE_MODES,
                    SSLExtension.CH_PRE_SHARED_KEY
                };
            clientHello.extensions.consumeOnLoad(shc, extTypes);

            // Check and launch ClientHello extensions other than
            // "psk_key_exchange_modes", "pre_shared_key", "protocol_version"
            // and "key_share" extensions.
            //
            // These extensions may discard session resumption, or ask for
            // hello retry.
            extTypes = shc.sslConfig.getExclusiveExtensions(
                    SSLHandshake.CLIENT_HELLO,
                    Arrays.asList(
                            SSLExtension.PSK_KEY_EXCHANGE_MODES,
                            SSLExtension.CH_PRE_SHARED_KEY,
                            SSLExtension.CH_SUPPORTED_VERSIONS));
            clientHello.extensions.consumeOnLoad(shc, extTypes);

            if (!shc.handshakeProducers.isEmpty()) {
                // Should be HelloRetryRequest producer.
                goHelloRetryRequest(shc, clientHello);
            } else {
                goServerHello(shc, clientHello);
            }
        }

        private void goHelloRetryRequest(ServerHandshakeContext shc,
                ClientHelloMessage clientHello) throws IOException {
            HandshakeProducer handshakeProducer =
                    shc.handshakeProducers.remove(
                            SSLHandshake.HELLO_RETRY_REQUEST.id);
            if (handshakeProducer != null) {
                    handshakeProducer.produce(shc, clientHello);
            } else {
                // unlikely
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "No HelloRetryRequest producer: " + shc.handshakeProducers);
            }

            if (!shc.handshakeProducers.isEmpty()) {
                // unlikely, but please double check.
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "unknown handshake producers: " + shc.handshakeProducers);
            }
        }

        private void goServerHello(ServerHandshakeContext shc,
                ClientHelloMessage clientHello) throws IOException {
            //
            // validate
            //
            shc.clientHelloRandom = clientHello.clientRandom;

            //
            // update
            //
            if (!shc.conContext.isNegotiated) {
                shc.conContext.protocolVersion = shc.negotiatedProtocol;
                shc.conContext.outputRecord.setVersion(shc.negotiatedProtocol);
            }

            // update the responders
            //
            // Only ServerHello/HelloRetryRequest producer, which adds
            // more responders later.
            shc.handshakeProducers.put(SSLHandshake.SERVER_HELLO.id,
                SSLHandshake.SERVER_HELLO);

            SSLHandshake[] probableHandshakeMessages = new SSLHandshake[] {
                SSLHandshake.SERVER_HELLO,

                // full handshake messages
                SSLHandshake.ENCRYPTED_EXTENSIONS,
                SSLHandshake.CERTIFICATE_REQUEST,
                SSLHandshake.CERTIFICATE,
                SSLHandshake.CERTIFICATE_VERIFY,
                SSLHandshake.FINISHED
            };

            //
            // produce
            //
            for (SSLHandshake hs : probableHandshakeMessages) {
                HandshakeProducer handshakeProducer =
                        shc.handshakeProducers.remove(hs.id);
                if (handshakeProducer != null) {
                    handshakeProducer.produce(shc, clientHello);
                }
            }
        }
    }

    /**
     * The "ClientHello" handshake message consumer for DTLS 1.2 and
     * previous DTLS protocol versions.
     */
    private static final
            class D12ClientHelloConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private D12ClientHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            ClientHelloMessage clientHello = (ClientHelloMessage)message;

            //
            // validate
            //

            // Reject client initiated renegotiation?
            //
            // If server side should reject client-initiated renegotiation,
            // send an Alert.HANDSHAKE_FAILURE fatal alert, not a
            // no_renegotiation warning alert (no_renegotiation must be a
            // warning: RFC 2246).  no_renegotiation might seem more
            // natural at first, but warnings are not appropriate because
            // the sending party does not know how the receiving party
            // will behave.  This state must be treated as a fatal server
            // condition.
            //
            // This will not have any impact on server initiated renegotiation.
            if (shc.conContext.isNegotiated) {
                if (!shc.conContext.secureRenegotiation &&
                        !HandshakeContext.allowUnsafeRenegotiation) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                            "Unsafe renegotiation is not allowed");
                }

                if (ServerHandshakeContext.rejectClientInitiatedRenego &&
                        !shc.kickstartMessageDelivered) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                            "Client initiated renegotiation is not allowed");
                }
            }

            // Is it an abbreviated handshake?
            if (clientHello.sessionId.length() != 0) {
                SSLSessionImpl previous = ((SSLSessionContextImpl)shc.sslContext
                            .engineGetServerSessionContext())
                            .get(clientHello.sessionId.getId());

                boolean resumingSession =
                        (previous != null) && previous.isRejoinable();
                if (!resumingSession) {
                    if (SSLLogger.isOn &&
                            SSLLogger.isOn("ssl,handshake,verbose")) {
                        SSLLogger.finest(
                            "Can't resume, " +
                            "the existing session is not rejoinable");
                    }
                }
                // Validate the negotiated protocol version.
                if (resumingSession) {
                    ProtocolVersion sessionProtocol =
                            previous.getProtocolVersion();
                    if (sessionProtocol != shc.negotiatedProtocol) {
                        resumingSession = false;
                        if (SSLLogger.isOn &&
                                SSLLogger.isOn("ssl,handshake,verbose")) {
                            SSLLogger.finest(
                                "Can't resume, not the same protocol version");
                        }
                    }
                }

                // Validate the required client authentication.
                if (resumingSession &&
                    (shc.sslConfig.clientAuthType == CLIENT_AUTH_REQUIRED)) {

                    try {
                        previous.getPeerPrincipal();
                    } catch (SSLPeerUnverifiedException e) {
                        resumingSession = false;
                        if (SSLLogger.isOn &&
                                SSLLogger.isOn("ssl,handshake,verbose")) {
                            SSLLogger.finest(
                                "Can't resume, " +
                                "client authentication is required");
                        }
                    }
                }

                // Validate that the cached cipher suite.
                if (resumingSession) {
                    CipherSuite suite = previous.getSuite();
                    if ((!shc.isNegotiable(suite)) ||
                            (!clientHello.cipherSuites.contains(suite))) {
                        resumingSession = false;
                        if (SSLLogger.isOn &&
                                SSLLogger.isOn("ssl,handshake,verbose")) {
                            SSLLogger.finest(
                                "Can't resume, " +
                                "the session cipher suite is absent");
                        }
                    }
                }

                // So far so good.  Note that the handshake extensions may reset
                // the resuming options later.
                shc.isResumption = resumingSession;
                shc.resumingSession = resumingSession ? previous : null;
            }

            HelloCookieManager hcm =
                shc.sslContext.getHelloCookieManager(ProtocolVersion.DTLS10);
            if (!shc.isResumption &&
                !hcm.isCookieValid(shc, clientHello, clientHello.cookie)) {
                //
                // Perform cookie exchange for DTLS handshaking if no cookie
                // or the cookie is invalid in the ClientHello message.
                //
                // update the responders
                shc.handshakeProducers.put(
                        SSLHandshake.HELLO_VERIFY_REQUEST.id,
                        SSLHandshake.HELLO_VERIFY_REQUEST);

                //
                // produce response handshake message
                //
                SSLHandshake.HELLO_VERIFY_REQUEST.produce(context, clientHello);

                return;
            }

            // cache the client random number for further using
            shc.clientHelloRandom = clientHello.clientRandom;

            // Check and launch ClientHello extensions.
            SSLExtension[] extTypes = shc.sslConfig.getEnabledExtensions(
                    SSLHandshake.CLIENT_HELLO);
            clientHello.extensions.consumeOnLoad(shc, extTypes);

            //
            // update
            //
            if (!shc.conContext.isNegotiated) {
                shc.conContext.protocolVersion = shc.negotiatedProtocol;
                shc.conContext.outputRecord.setVersion(shc.negotiatedProtocol);
            }

            // update the responders
            //
            // Only need to ServerHello, which may add more responders later.
            shc.handshakeProducers.put(SSLHandshake.SERVER_HELLO.id,
                    SSLHandshake.SERVER_HELLO);

            //
            // produce
            //
            SSLHandshake[] probableHandshakeMessages = new SSLHandshake[] {
                SSLHandshake.SERVER_HELLO,

                // full handshake messages
                SSLHandshake.CERTIFICATE,
                SSLHandshake.CERTIFICATE_STATUS,
                SSLHandshake.SERVER_KEY_EXCHANGE,
                SSLHandshake.CERTIFICATE_REQUEST,
                SSLHandshake.SERVER_HELLO_DONE,

                // abbreviated handshake messages
                SSLHandshake.FINISHED
            };

            for (SSLHandshake hs : probableHandshakeMessages) {
                HandshakeProducer handshakeProducer =
                        shc.handshakeProducers.remove(hs.id);
                if (handshakeProducer != null) {
                    handshakeProducer.produce(context, clientHello);
                }
            }
        }
    }

    /**
     * The "ClientHello" handshake message consumer for DTLS 1.3.
     */
    private static final
            class D13ClientHelloConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private D13ClientHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            throw new UnsupportedOperationException("Not supported yet.");
        }
    }
}


==> listings/DHKeyExchange.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.math.BigInteger;
import java.security.GeneralSecurityException;
import java.security.InvalidKeyException;
import java.security.KeyFactory;
import java.security.KeyPair;
import java.security.KeyPairGenerator;
import java.security.NoSuchAlgorithmException;
import java.security.PrivateKey;
import java.security.PublicKey;
import java.security.SecureRandom;
import java.security.spec.AlgorithmParameterSpec;
import java.security.spec.InvalidKeySpecException;
import javax.crypto.KeyAgreement;
import javax.crypto.SecretKey;
import javax.crypto.interfaces.DHPublicKey;
import javax.crypto.spec.DHParameterSpec;
import javax.crypto.spec.DHPublicKeySpec;
import javax.crypto.spec.SecretKeySpec;
import javax.net.ssl.SSLHandshakeException;
import sun.security.action.GetPropertyAction;
import sun.security.ssl.CipherSuite.HashAlg;
import sun.security.ssl.SupportedGroupsExtension.NamedGroup;
import sun.security.ssl.SupportedGroupsExtension.NamedGroupType;
import sun.security.ssl.SupportedGroupsExtension.SupportedGroups;
import sun.security.ssl.X509Authentication.X509Possession;
import sun.security.util.KeyUtil;

final class DHKeyExchange {
    static final SSLPossessionGenerator poGenerator =
            new DHEPossessionGenerator(false);
    static final SSLPossessionGenerator poExportableGenerator =
            new DHEPossessionGenerator(true);
    static final SSLKeyAgreementGenerator kaGenerator =
            new DHEKAGenerator();

    static final class DHECredentials implements SSLCredentials {
        final DHPublicKey popPublicKey;
        final NamedGroup namedGroup;

        DHECredentials(DHPublicKey popPublicKey, NamedGroup namedGroup) {
            this.popPublicKey = popPublicKey;
            this.namedGroup = namedGroup;
        }

        static DHECredentials valueOf(NamedGroup ng,
            byte[] encodedPublic) throws IOException, GeneralSecurityException {

            if (ng.type != NamedGroupType.NAMED_GROUP_FFDHE) {
                throw new RuntimeException(
                        "Credentials decoding:  Not FFDHE named group");
            }

            if (encodedPublic == null || encodedPublic.length == 0) {
                return null;
            }

            DHParameterSpec params = (DHParameterSpec)ng.getParameterSpec();
            if (params == null) {
                return null;
            }

            KeyFactory kf = JsseJce.getKeyFactory("DiffieHellman");
            DHPublicKeySpec spec = new DHPublicKeySpec(
                    new BigInteger(1, encodedPublic),
                    params.getP(), params.getG());
            DHPublicKey publicKey =
                    (DHPublicKey)kf.generatePublic(spec);

            return new DHECredentials(publicKey, ng);
        }
    }

    static final class DHEPossession implements SSLPossession {
        final PrivateKey privateKey;
        final DHPublicKey publicKey;
        final NamedGroup namedGroup;

        DHEPossession(NamedGroup namedGroup, SecureRandom random) {
            try {
                KeyPairGenerator kpg =
                        JsseJce.getKeyPairGenerator("DiffieHellman");
                DHParameterSpec params =
                        (DHParameterSpec)namedGroup.getParameterSpec();
                kpg.initialize(params, random);
                KeyPair kp = generateDHKeyPair(kpg);
                if (kp == null) {
                    throw new RuntimeException("Could not generate DH keypair");
                }
                privateKey = kp.getPrivate();
                publicKey = (DHPublicKey)kp.getPublic();
            } catch (GeneralSecurityException gse) {
                throw new RuntimeException(
                        "Could not generate DH keypair", gse);
            }

            this.namedGroup = namedGroup;
        }

        DHEPossession(int keyLength, SecureRandom random) {
            DHParameterSpec params =
                    PredefinedDHParameterSpecs.definedParams.get(keyLength);
            try {
                KeyPairGenerator kpg =
                    JsseJce.getKeyPairGenerator("DiffieHellman");
                if (params != null) {
                    kpg.initialize(params, random);
                } else {
                    kpg.initialize(keyLength, random);
                }

                KeyPair kp = generateDHKeyPair(kpg);
                if (kp == null) {
                    throw new RuntimeException(
                            "Could not generate DH keypair of " +
                            keyLength + " bits");
                }
                privateKey = kp.getPrivate();
                publicKey = (DHPublicKey)kp.getPublic();
            } catch (GeneralSecurityException gse) {
                throw new RuntimeException(
                        "Could not generate DH keypair", gse);
            }

            this.namedGroup = NamedGroup.valueOf(publicKey.getParams());
        }

        DHEPossession(DHECredentials credentials, SecureRandom random) {
            try {
                KeyPairGenerator kpg =
                        JsseJce.getKeyPairGenerator("DiffieHellman");
                kpg.initialize(credentials.popPublicKey.getParams(), random);
                KeyPair kp = generateDHKeyPair(kpg);
                if (kp == null) {
                    throw new RuntimeException("Could not generate DH keypair");
                }
                privateKey = kp.getPrivate();
                publicKey = (DHPublicKey)kp.getPublic();
            } catch (GeneralSecurityException gse) {
                throw new RuntimeException(
                        "Could not generate DH keypair", gse);
            }

            this.namedGroup = credentials.namedGroup;
        }

        // Generate and validate DHPublicKeySpec
        private KeyPair generateDHKeyPair(
                KeyPairGenerator kpg) throws GeneralSecurityException {
            boolean doExtraValiadtion =
                    (!KeyUtil.isOracleJCEProvider(kpg.getProvider().getName()));
            boolean isRecovering = false;
            for (int i = 0; i <= 2; i++) {      // Try to recover from failure.
                KeyPair kp = kpg.generateKeyPair();
                // validate the Diffie-Hellman public key
                if (doExtraValiadtion) {
                    DHPublicKeySpec spec = getDHPublicKeySpec(kp.getPublic());
                    try {
                        KeyUtil.validate(spec);
                    } catch (InvalidKeyException ivke) {
                        if (isRecovering) {
                            throw ivke;
                        }
                        // otherwise, ignore the exception and try again
                        isRecovering = true;
                        continue;
                    }
                }

                return kp;
            }

            return null;
        }

        private static DHPublicKeySpec getDHPublicKeySpec(PublicKey key) {
            if (key instanceof DHPublicKey) {
                DHPublicKey dhKey = (DHPublicKey)key;
                DHParameterSpec params = dhKey.getParams();
                return new DHPublicKeySpec(dhKey.getY(),
                                        params.getP(), params.getG());
            }
            try {
                KeyFactory factory = JsseJce.getKeyFactory("DiffieHellman");
                return factory.getKeySpec(key, DHPublicKeySpec.class);
            } catch (NoSuchAlgorithmException | InvalidKeySpecException e) {
                // unlikely
                throw new RuntimeException("Unable to get DHPublicKeySpec", e);
            }
        }

        @Override
        public byte[] encode() {
            // Note: the DH public value is encoded as a big-endian integer
            // and padded to the left with zeros to the size of p in bytes.
            byte[] encoded = publicKey.getY().toByteArray();
            int pSize = KeyUtil.getKeySize(publicKey);
            if (pSize > 0 && encoded.length < pSize) {
                byte[] buffer = new byte[pSize];
                System.arraycopy(encoded, 0,
                        buffer, pSize - encoded.length, encoded.length);
                encoded = buffer;
            }

            return encoded;
        }
    }

    private static final class
            DHEPossessionGenerator implements SSLPossessionGenerator {
        // Flag to use smart ephemeral DH key which size matches the
        // corresponding authentication key
        private static final boolean useSmartEphemeralDHKeys;

        // Flag to use legacy ephemeral DH key which size is 512 bits for
        // exportable cipher suites, and 768 bits for others
        private static final boolean useLegacyEphemeralDHKeys;

        // The customized ephemeral DH key size for non-exportable
        // cipher suites.
        private static final int customizedDHKeySize;

        // Is it for exportable cipher suite?
        private final boolean exportable;

        static {
            String property = GetPropertyAction.privilegedGetProperty(
                    "jdk.tls.ephemeralDHKeySize");
            if (property == null || property.length() == 0) {
                useLegacyEphemeralDHKeys = false;
                useSmartEphemeralDHKeys = false;
                customizedDHKeySize = -1;
            } else if ("matched".equals(property)) {
                useLegacyEphemeralDHKeys = false;
                useSmartEphemeralDHKeys = true;
                customizedDHKeySize = -1;
            } else if ("legacy".equals(property)) {
                useLegacyEphemeralDHKeys = true;
                useSmartEphemeralDHKeys = false;
                customizedDHKeySize = -1;
            } else {
                useLegacyEphemeralDHKeys = false;
                useSmartEphemeralDHKeys = false;

                try {
                    // DH parameter generation can be extremely slow, best to
                    // use one of the supported pre-computed DH parameters
                    // (see DHCrypt class).
                    customizedDHKeySize = Integer.parseUnsignedInt(property);
                    if (customizedDHKeySize < 1024 ||
                            customizedDHKeySize > 8192 ||
                            (customizedDHKeySize & 0x3f) != 0) {
                        throw new IllegalArgumentException(
                            "Unsupported customized DH key size: " +
                            customizedDHKeySize + ". " +
                            "The key size must be multiple of 64, " +
                            "and range from 1024 to 8192 (inclusive)");
                    }
                } catch (NumberFormatException nfe) {
                    throw new IllegalArgumentException(
                        "Invalid system property jdk.tls.ephemeralDHKeySize");
                }
            }
        }

        // Prevent instantiation of this class.
        private DHEPossessionGenerator(boolean exportable) {
            this.exportable = exportable;
        }

        // Used for ServerKeyExchange, TLS 1.2 and prior versions.
        @Override
        public SSLPossession createPossession(HandshakeContext context) {
            NamedGroup preferableNamedGroup = null;
            if (!useLegacyEphemeralDHKeys &&
                    (context.clientRequestedNamedGroups != null) &&
                    (!context.clientRequestedNamedGroups.isEmpty())) {
                preferableNamedGroup =
                        SupportedGroups.getPreferredGroup(
                                context.negotiatedProtocol,
                                context.algorithmConstraints,
                                NamedGroupType.NAMED_GROUP_FFDHE,
                                context.clientRequestedNamedGroups);
                if (preferableNamedGroup != null) {
                    return new DHEPossession(preferableNamedGroup,
                                context.sslContext.getSecureRandom());
                }
            }

            /*
             * 768 bits ephemeral DH private keys were used to be used in
             * ServerKeyExchange except that exportable ciphers max out at 512
             * bits modulus values. We still adhere to this behavior in legacy
             * mode (system property "jdk.tls.ephemeralDHKeySize" is defined
             * as "legacy").
             *
             * Old JDK (JDK 7 and previous) releases don't support DH keys
             * bigger than 1024 bits. We have to consider the compatibility
             * requirement. 1024 bits DH key is always used for non-exportable
             * cipher suites in default mode (system property
             * "jdk.tls.ephemeralDHKeySize" is not defined).
             *
             * However, if applications want more stronger strength, setting
             * system property "jdk.tls.ephemeralDHKeySize" to "matched"
             * is a workaround to use ephemeral DH key which size matches the
             * corresponding authentication key. For example, if the public key
             * size of an authentication certificate is 2048 bits, then the
             * ephemeral DH key size should be 2048 bits accordingly unless
             * the cipher suite is exportable.  This key sizing scheme keeps
             * the cryptographic strength consistent between authentication
             * keys and key-exchange keys.
             *
             * Applications may also want to customize the ephemeral DH key
             * size to a fixed length for non-exportable cipher suites. This
             * can be approached by setting system property
             * "jdk.tls.ephemeralDHKeySize" to a valid positive integer between
             * 1024 and 8192 bits, inclusive.
             *
             * Note that the minimum acceptable key size is 1024 bits except
             * exportable cipher suites or legacy mode.
             *
             * Note that per RFC 2246, the key size limit of DH is 512 bits for
             * exportable cipher suites.  Because of the weakness, exportable
             * cipher suites are deprecated since TLS v1.1 and they are not
             * enabled by default in Oracle provider. The legacy behavior is
             * reserved and 512 bits DH key is always used for exportable
             * cipher suites.
             */
            int keySize = exportable ? 512 : 1024;           // default mode
            if (!exportable) {
                if (useLegacyEphemeralDHKeys) {          // legacy mode
                    keySize = 768;
                } else if (useSmartEphemeralDHKeys) {    // matched mode
                    PrivateKey key = null;
                    ServerHandshakeContext shc =
                            (ServerHandshakeContext)context;
                    if (shc.interimAuthn instanceof X509Possession) {
                        key = ((X509Possession)shc.interimAuthn).popPrivateKey;
                    }

                    if (key != null) {
                        int ks = KeyUtil.getKeySize(key);

                        // DH parameter generation can be extremely slow, make
                        // sure to use one of the supported pre-computed DH
                        // parameters.
                        //
                        // Old deployed applications may not be ready to
                        // support DH key sizes bigger than 2048 bits.  Please
                        // DON'T use value other than 1024 and 2048 at present.
                        // May improve the underlying providers and key size
                        // limit in the future when the compatibility and
                        // interoperability impact is limited.
                        keySize = ks <= 1024 ? 1024 : 2048;
                    } // Otherwise, anonymous cipher suites, 1024-bit is used.
                } else if (customizedDHKeySize > 0) {    // customized mode
                    keySize = customizedDHKeySize;
                }
            }

            return new DHEPossession(
                    keySize, context.sslContext.getSecureRandom());
        }
    }

    private static final
            class DHEKAGenerator implements SSLKeyAgreementGenerator {
        static private DHEKAGenerator instance = new DHEKAGenerator();

        // Prevent instantiation of this class.
        private DHEKAGenerator() {
            // blank
        }

        @Override
        public SSLKeyDerivation createKeyDerivation(
                HandshakeContext context) throws IOException {
            DHEPossession dhePossession = null;
            DHECredentials dheCredentials = null;
            for (SSLPossession poss : context.handshakePossessions) {
                if (!(poss instanceof DHEPossession)) {
                    continue;
                }

                DHEPossession dhep = (DHEPossession)poss;
                for (SSLCredentials cred : context.handshakeCredentials) {
                    if (!(cred instanceof DHECredentials)) {
                        continue;
                    }
                    DHECredentials dhec = (DHECredentials)cred;
                    if (dhep.namedGroup != null && dhec.namedGroup != null) {
                        if (dhep.namedGroup.equals(dhec.namedGroup)) {
                            dheCredentials = (DHECredentials)cred;
                            break;
                        }
                    } else {
                        DHParameterSpec pps = dhep.publicKey.getParams();
                        DHParameterSpec cps = dhec.popPublicKey.getParams();
                        if (pps.getP().equals(cps.getP()) &&
                                pps.getG().equals(cps.getG())) {
                            dheCredentials = (DHECredentials)cred;
                            break;
                        }
                    }
                }

                if (dheCredentials != null) {
                    dhePossession = (DHEPossession)poss;
                    break;
                }
            }

            if (dhePossession == null || dheCredentials == null) {
                context.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "No sufficient DHE key agreement parameters negotiated");
            }

            return new DHEKAKeyDerivation(context,
                    dhePossession.privateKey, dheCredentials.popPublicKey);
        }

        private static final
                class DHEKAKeyDerivation implements SSLKeyDerivation {
            private final HandshakeContext context;
            private final PrivateKey localPrivateKey;
            private final PublicKey peerPublicKey;

            DHEKAKeyDerivation(HandshakeContext context,
                    PrivateKey localPrivateKey,
                    PublicKey peerPublicKey) {
                this.context = context;
                this.localPrivateKey = localPrivateKey;
                this.peerPublicKey = peerPublicKey;
            }

            @Override
            public SecretKey deriveKey(String algorithm,
                    AlgorithmParameterSpec params) throws IOException {
                if (!context.negotiatedProtocol.useTLS13PlusSpec()) {
                    return t12DeriveKey(algorithm, params);
                } else {
                    return t13DeriveKey(algorithm, params);
                }
            }

            private SecretKey t12DeriveKey(String algorithm,
                    AlgorithmParameterSpec params) throws IOException {
                try {
                    KeyAgreement ka = JsseJce.getKeyAgreement("DiffieHellman");
                    ka.init(localPrivateKey);
                    ka.doPhase(peerPublicKey, true);
                    SecretKey preMasterSecret =
                            ka.generateSecret("TlsPremasterSecret");
                    SSLMasterKeyDerivation mskd =
                            SSLMasterKeyDerivation.valueOf(
                                    context.negotiatedProtocol);
                    if (mskd == null) {
                        // unlikely
                        throw new SSLHandshakeException(
                            "No expected master key derivation for protocol: " +
                            context.negotiatedProtocol.name);
                    }
                    SSLKeyDerivation kd = mskd.createKeyDerivation(
                            context, preMasterSecret);
                    return kd.deriveKey("MasterSecret", params);
                } catch (GeneralSecurityException gse) {
                    throw (SSLHandshakeException) new SSLHandshakeException(
                        "Could not generate secret").initCause(gse);
                }
            }

            private SecretKey t13DeriveKey(String algorithm,
                    AlgorithmParameterSpec params) throws IOException {
                try {
                    KeyAgreement ka = JsseJce.getKeyAgreement("DiffieHellman");
                    ka.init(localPrivateKey);
                    ka.doPhase(peerPublicKey, true);
                    SecretKey sharedSecret =
                            ka.generateSecret("TlsPremasterSecret");

                    HashAlg hashAlg = context.negotiatedCipherSuite.hashAlg;
                    SSLKeyDerivation kd = context.handshakeKeyDerivation;
                    HKDF hkdf = new HKDF(hashAlg.name);
                    if (kd == null) {   // No PSK is in use.
                        // If PSK is not in use Early Secret will still be
                        // HKDF-Extract(0, 0).
                        byte[] zeros = new byte[hashAlg.hashLength];
                        SecretKeySpec ikm =
                                new SecretKeySpec(zeros, "TlsPreSharedSecret");
                        SecretKey earlySecret =
                                hkdf.extract(zeros, ikm, "TlsEarlySecret");
                        kd = new SSLSecretDerivation(context, earlySecret);
                    }

                    // derive salt secret
                    SecretKey saltSecret = kd.deriveKey("TlsSaltSecret", null);

                    // derive handshake secret
                    return hkdf.extract(saltSecret, sharedSecret, algorithm);
                } catch (GeneralSecurityException gse) {
                    throw (SSLHandshakeException) new SSLHandshakeException(
                        "Could not generate secret").initCause(gse);
                }
            }
        }
    }
}


==> listings/Finished.java <==
/*
 * Copyright (c) 2015, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.GeneralSecurityException;
import java.security.InvalidKeyException;
import java.security.MessageDigest;
import java.security.NoSuchAlgorithmException;
import java.security.ProviderException;
import java.security.spec.AlgorithmParameterSpec;
import java.text.MessageFormat;
import java.util.Locale;
import javax.crypto.KeyGenerator;
import javax.crypto.Mac;
import javax.crypto.SecretKey;
import javax.crypto.spec.IvParameterSpec;
import javax.crypto.spec.SecretKeySpec;
import sun.security.internal.spec.TlsPrfParameterSpec;
import sun.security.ssl.CipherSuite.HashAlg;
import static sun.security.ssl.CipherSuite.HashAlg.H_NONE;
import sun.security.ssl.SSLBasicKeyDerivation.SecretSizeSpec;
import sun.security.ssl.SSLCipher.SSLReadCipher;
import sun.security.ssl.SSLCipher.SSLWriteCipher;
import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.util.HexDumpEncoder;

/**
 * Pack of the Finished handshake message.
 */
final class Finished {
    static final SSLConsumer t12HandshakeConsumer =
        new T12FinishedConsumer();
    static final HandshakeProducer t12HandshakeProducer =
        new T12FinishedProducer();

    static final SSLConsumer t13HandshakeConsumer =
        new T13FinishedConsumer();
    static final HandshakeProducer t13HandshakeProducer =
        new T13FinishedProducer();

    /**
     * The Finished handshake message.
     */
    private static final class FinishedMessage extends HandshakeMessage {
        private final byte[] verifyData;

        FinishedMessage(HandshakeContext context) throws IOException {
            super(context);

            VerifyDataScheme vds =
                    VerifyDataScheme.valueOf(context.negotiatedProtocol);

            byte[] vd = null;
            try {
                vd = vds.createVerifyData(context, false);
            } catch (IOException ioe) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                        "Failed to generate verify_data", ioe);
            }

            this.verifyData = vd;
        }

        FinishedMessage(HandshakeContext context,
                ByteBuffer m) throws IOException {
            super(context);
            int verifyDataLen = 12;
            if (context.negotiatedProtocol == ProtocolVersion.SSL30) {
                verifyDataLen = 36;
            } else if (context.negotiatedProtocol.useTLS13PlusSpec()) {
                verifyDataLen =
                        context.negotiatedCipherSuite.hashAlg.hashLength;
            }

            if (m.remaining() != verifyDataLen) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Inappropriate finished message: need " + verifyDataLen +
                    " but remaining " + m.remaining() + " bytes verify_data");
            }

            this.verifyData = new byte[verifyDataLen];
            m.get(verifyData);

            VerifyDataScheme vd =
                    VerifyDataScheme.valueOf(context.negotiatedProtocol);
            byte[] myVerifyData;
            try {
                myVerifyData = vd.createVerifyData(context, true);
            } catch (IOException ioe) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                        "Failed to generate verify_data", ioe);
                return;     // make the compiler happy
            }
            if (!MessageDigest.isEqual(myVerifyData, verifyData)) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                        "The Finished message cannot be verified.");
            }
        }

        @Override
        public SSLHandshake handshakeType() {
            return SSLHandshake.FINISHED;
        }

        @Override
        public int messageLength() {
            return verifyData.length;
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            hos.write(verifyData);
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                    "\"Finished\": '{'\n" +
                    "  \"verify data\": '{'\n" +
                    "{0}\n" +
                    "  '}'" +
                    "'}'",
                    Locale.ENGLISH);

            HexDumpEncoder hexEncoder = new HexDumpEncoder();
            Object[] messageFields = {
                    Utilities.indent(hexEncoder.encode(verifyData), "    "),
                };
            return messageFormat.format(messageFields);
        }
    }

    interface VerifyDataGenerator {
        byte[] createVerifyData(HandshakeContext context,
                boolean isValidation) throws IOException;
    }

    enum VerifyDataScheme {
        SSL30       ("kdf_ssl30", new S30VerifyDataGenerator()),
        TLS10       ("kdf_tls10", new T10VerifyDataGenerator()),
        TLS12       ("kdf_tls12", new T12VerifyDataGenerator()),
        TLS13       ("kdf_tls13", new T13VerifyDataGenerator());

        final String name;
        final VerifyDataGenerator generator;

        VerifyDataScheme(String name, VerifyDataGenerator verifyDataGenerator) {
            this.name = name;
            this.generator = verifyDataGenerator;
        }

        static VerifyDataScheme valueOf(ProtocolVersion protocolVersion) {
            switch (protocolVersion) {
                case SSL30:
                    return VerifyDataScheme.SSL30;
                case TLS10:
                case TLS11:
                case DTLS10:
                    return VerifyDataScheme.TLS10;
                case TLS12:
                case DTLS12:
                    return VerifyDataScheme.TLS12;
                case TLS13:
                    return VerifyDataScheme.TLS13;
                default:
                    return null;
            }
        }

        public byte[] createVerifyData(HandshakeContext context,
                boolean isValidation) throws IOException {
            if (generator != null) {
                return generator.createVerifyData(context, isValidation);
            }

            throw new UnsupportedOperationException("Not supported yet.");
        }
    }

    // SSL 3.0
    private static final
            class S30VerifyDataGenerator implements VerifyDataGenerator {
        @Override
        public byte[] createVerifyData(HandshakeContext context,
                boolean isValidation) throws IOException {
            HandshakeHash handshakeHash = context.handshakeHash;
            SecretKey masterSecretKey =
                    context.handshakeSession.getMasterSecret();

            boolean useClientLabel =
                    (context.sslConfig.isClientMode && !isValidation) ||
                    (!context.sslConfig.isClientMode && isValidation);
            return handshakeHash.digest(useClientLabel, masterSecretKey);
        }
    }

    // TLS 1.0, TLS 1.1, DTLS 1.0
    private static final
            class T10VerifyDataGenerator implements VerifyDataGenerator {
        @Override
        public byte[] createVerifyData(HandshakeContext context,
                boolean isValidation) throws IOException {
            HandshakeHash handshakeHash = context.handshakeHash;
            SecretKey masterSecretKey =
                    context.handshakeSession.getMasterSecret();

            boolean useClientLabel =
                    (context.sslConfig.isClientMode && !isValidation) ||
                    (!context.sslConfig.isClientMode && isValidation);
            String tlsLabel;
            if (useClientLabel) {
                tlsLabel = "client finished";
            } else {
                tlsLabel = "server finished";
            }

            try {
                byte[] seed = handshakeHash.digest();
                String prfAlg = "SunTlsPrf";
                HashAlg hashAlg = H_NONE;

                /*
                 * RFC 5246/7.4.9 says that finished messages can
                 * be ciphersuite-specific in both length/PRF hash
                 * algorithm.  If we ever run across a different
                 * length, this call will need to be updated.
                 */
                @SuppressWarnings("deprecation")
                TlsPrfParameterSpec spec = new TlsPrfParameterSpec(
                    masterSecretKey, tlsLabel, seed, 12,
                    hashAlg.name, hashAlg.hashLength, hashAlg.blockSize);
                KeyGenerator kg = JsseJce.getKeyGenerator(prfAlg);
                kg.init(spec);
                SecretKey prfKey = kg.generateKey();
                if (!"RAW".equals(prfKey.getFormat())) {
                    throw new ProviderException(
                        "Invalid PRF output, format must be RAW. " +
                        "Format received: " + prfKey.getFormat());
                }
                byte[] finished = prfKey.getEncoded();
                return finished;
            } catch (GeneralSecurityException e) {
                throw new RuntimeException("PRF failed", e);
            }
        }
    }

    // TLS 1.2
    private static final
            class T12VerifyDataGenerator implements VerifyDataGenerator {
        @Override
        public byte[] createVerifyData(HandshakeContext context,
                boolean isValidation) throws IOException {
            CipherSuite cipherSuite = context.negotiatedCipherSuite;
            HandshakeHash handshakeHash = context.handshakeHash;
            SecretKey masterSecretKey =
                    context.handshakeSession.getMasterSecret();

            boolean useClientLabel =
                    (context.sslConfig.isClientMode && !isValidation) ||
                    (!context.sslConfig.isClientMode && isValidation);
            String tlsLabel;
            if (useClientLabel) {
                tlsLabel = "client finished";
            } else {
                tlsLabel = "server finished";
            }

            try {
                byte[] seed = handshakeHash.digest();
                String prfAlg = "SunTls12Prf";
                HashAlg hashAlg = cipherSuite.hashAlg;

                /*
                 * RFC 5246/7.4.9 says that finished messages can
                 * be ciphersuite-specific in both length/PRF hash
                 * algorithm.  If we ever run across a different
                 * length, this call will need to be updated.
                 */
                @SuppressWarnings("deprecation")
                TlsPrfParameterSpec spec = new TlsPrfParameterSpec(
                    masterSecretKey, tlsLabel, seed, 12,
                    hashAlg.name, hashAlg.hashLength, hashAlg.blockSize);
                KeyGenerator kg = JsseJce.getKeyGenerator(prfAlg);
                kg.init(spec);
                SecretKey prfKey = kg.generateKey();
                if (!"RAW".equals(prfKey.getFormat())) {
                    throw new ProviderException(
                        "Invalid PRF output, format must be RAW. " +
                        "Format received: " + prfKey.getFormat());
                }
                byte[] finished = prfKey.getEncoded();
                return finished;
            } catch (GeneralSecurityException e) {
                throw new RuntimeException("PRF failed", e);
            }
        }
    }

    // TLS 1.2
    private static final
            class T13VerifyDataGenerator implements VerifyDataGenerator {
        private static final byte[] hkdfLabel = "tls13 finished".getBytes();
        private static final byte[] hkdfContext = new byte[0];

        @Override
        public byte[] createVerifyData(HandshakeContext context,
                boolean isValidation) throws IOException {
            // create finished secret key
            HashAlg hashAlg =
                    context.negotiatedCipherSuite.hashAlg;
            SecretKey secret = isValidation ?
                    context.baseReadSecret : context.baseWriteSecret;
            SSLBasicKeyDerivation kdf = new SSLBasicKeyDerivation(
                    secret, hashAlg.name,
                    hkdfLabel, hkdfContext, hashAlg.hashLength);
            AlgorithmParameterSpec keySpec =
                    new SecretSizeSpec(hashAlg.hashLength);
            SecretKey finishedSecret =
                    kdf.deriveKey("TlsFinishedSecret", keySpec);

            String hmacAlg =
                "Hmac" + hashAlg.name.replace("-", "");
            try {
                Mac hmac = JsseJce.getMac(hmacAlg);
                hmac.init(finishedSecret);
                return hmac.doFinal(context.handshakeHash.digest());
            } catch (NoSuchAlgorithmException |InvalidKeyException ex) {
                throw new ProviderException(
                        "Failed to generate verify_data", ex);
            }
        }
    }

    /**
     * The "Finished" handshake message producer.
     */
    private static final
            class T12FinishedProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T12FinishedProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;
            if (hc.sslConfig.isClientMode) {
                return onProduceFinished(
                        (ClientHandshakeContext)context, message);
            } else {
                return onProduceFinished(
                        (ServerHandshakeContext)context, message);
            }
        }

        private byte[] onProduceFinished(ClientHandshakeContext chc,
                HandshakeMessage message) throws IOException {
            // Refresh handshake hash
            chc.handshakeHash.update();

            FinishedMessage fm = new FinishedMessage(chc);

            // Change write cipher and delivery ChangeCipherSpec message.
            ChangeCipherSpec.t10Producer.produce(chc, message);

            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced client Finished handshake message", fm);
            }

            // Output the handshake message.
            fm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            /*
             * save server verify data for secure renegotiation
             */
            if (chc.conContext.secureRenegotiation) {
                chc.conContext.clientVerifyData = fm.verifyData;
            }

            // update the consumers and producers
            if (!chc.isResumption) {
                chc.conContext.consumers.put(ContentType.CHANGE_CIPHER_SPEC.id,
                        ChangeCipherSpec.t10Consumer);
                chc.handshakeConsumers.put(
                        SSLHandshake.FINISHED.id, SSLHandshake.FINISHED);
                chc.conContext.inputRecord.expectingFinishFlight();
            } else {
                if (chc.handshakeSession.isRejoinable()) {
                    ((SSLSessionContextImpl)chc.sslContext.
                        engineGetClientSessionContext()).put(
                            chc.handshakeSession);
                }
                chc.conContext.conSession = chc.handshakeSession.finish();
                chc.conContext.protocolVersion = chc.negotiatedProtocol;

                // handshake context cleanup.
                chc.handshakeFinished = true;

                // May need to retransmit the last flight for DTLS.
                if (!chc.sslContext.isDTLS()) {
                    chc.conContext.finishHandshake();
                }
            }

            // The handshake message has been delivered.
            return null;
        }

        private byte[] onProduceFinished(ServerHandshakeContext shc,
                HandshakeMessage message) throws IOException {
            // Refresh handshake hash
            shc.handshakeHash.update();

            FinishedMessage fm = new FinishedMessage(shc);

            // Change write cipher and delivery ChangeCipherSpec message.
            ChangeCipherSpec.t10Producer.produce(shc, message);

            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced server Finished handshake message", fm);
            }

            // Output the handshake message.
            fm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            /*
             * save client verify data for secure renegotiation
             */
            if (shc.conContext.secureRenegotiation) {
                shc.conContext.serverVerifyData = fm.verifyData;
            }

            // update the consumers and producers
            if (shc.isResumption) {
                shc.conContext.consumers.put(ContentType.CHANGE_CIPHER_SPEC.id,
                        ChangeCipherSpec.t10Consumer);
                shc.handshakeConsumers.put(
                        SSLHandshake.FINISHED.id, SSLHandshake.FINISHED);
                shc.conContext.inputRecord.expectingFinishFlight();
            } else {
                if (shc.handshakeSession.isRejoinable()) {
                    ((SSLSessionContextImpl)shc.sslContext.
                        engineGetServerSessionContext()).put(
                            shc.handshakeSession);
                }
                shc.conContext.conSession = shc.handshakeSession.finish();
                shc.conContext.protocolVersion = shc.negotiatedProtocol;

                // handshake context cleanup.
                shc.handshakeFinished = true;

                // May need to retransmit the last flight for DTLS.
                if (!shc.sslContext.isDTLS()) {
                    shc.conContext.finishHandshake();
                }
            }

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "Finished" handshake message consumer.
     */
    private static final class T12FinishedConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T12FinishedConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;

            // This consumer can be used only once.
            hc.handshakeConsumers.remove(SSLHandshake.FINISHED.id);

            // We should not be processing finished messages unless
            // we have received ChangeCipherSpec
            if (hc.conContext.consumers.containsKey(
                    ContentType.CHANGE_CIPHER_SPEC.id)) {
                hc.conContext.fatal(Alert.UNEXPECTED_MESSAGE,
                        "Missing ChangeCipherSpec message");
            }

            if (hc.sslConfig.isClientMode) {
                onConsumeFinished((ClientHandshakeContext)context, message);
            } else {
                onConsumeFinished((ServerHandshakeContext)context, message);
            }
        }

        private void onConsumeFinished(ClientHandshakeContext chc,
                ByteBuffer message) throws IOException {
            FinishedMessage fm = new FinishedMessage(chc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming server Finished handshake message", fm);
            }

            if (chc.conContext.secureRenegotiation) {
                chc.conContext.serverVerifyData = fm.verifyData;
            }

            if (!chc.isResumption) {
                if (chc.handshakeSession.isRejoinable()) {
                    ((SSLSessionContextImpl)chc.sslContext.
                        engineGetClientSessionContext()).put(
                            chc.handshakeSession);
                }
                chc.conContext.conSession = chc.handshakeSession.finish();
                chc.conContext.protocolVersion = chc.negotiatedProtocol;

                // handshake context cleanup.
                chc.handshakeFinished = true;

                // May need to retransmit the last flight for DTLS.
                if (!chc.sslContext.isDTLS()) {
                    chc.conContext.finishHandshake();
                }
            } else {
                chc.handshakeProducers.put(SSLHandshake.FINISHED.id,
                        SSLHandshake.FINISHED);
            }

            //
            // produce
            //
            SSLHandshake[] probableHandshakeMessages = new SSLHandshake[] {
                SSLHandshake.FINISHED
            };

            for (SSLHandshake hs : probableHandshakeMessages) {
                HandshakeProducer handshakeProducer =
                        chc.handshakeProducers.remove(hs.id);
                if (handshakeProducer != null) {
                    handshakeProducer.produce(chc, fm);
                }
            }
        }

        private void onConsumeFinished(ServerHandshakeContext shc,
                ByteBuffer message) throws IOException {
            FinishedMessage fm = new FinishedMessage(shc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming client Finished handshake message", fm);
            }

            if (shc.conContext.secureRenegotiation) {
                shc.conContext.clientVerifyData = fm.verifyData;
            }

            if (shc.isResumption) {
                if (shc.handshakeSession.isRejoinable()) {
                    ((SSLSessionContextImpl)shc.sslContext.
                        engineGetServerSessionContext()).put(
                            shc.handshakeSession);
                }
                shc.conContext.conSession = shc.handshakeSession.finish();
                shc.conContext.protocolVersion = shc.negotiatedProtocol;

                // handshake context cleanup.
                shc.handshakeFinished = true;

                // May need to retransmit the last flight for DTLS.
                if (!shc.sslContext.isDTLS()) {
                    shc.conContext.finishHandshake();
                }
            } else {
                shc.handshakeProducers.put(SSLHandshake.FINISHED.id,
                        SSLHandshake.FINISHED);
            }

            //
            // produce
            //
            SSLHandshake[] probableHandshakeMessages = new SSLHandshake[] {
                SSLHandshake.FINISHED
            };

            for (SSLHandshake hs : probableHandshakeMessages) {
                HandshakeProducer handshakeProducer =
                        shc.handshakeProducers.remove(hs.id);
                if (handshakeProducer != null) {
                    handshakeProducer.produce(shc, fm);
                }
            }
        }
    }

    /**
     * The "Finished" handshake message producer.
     */
    private static final
            class T13FinishedProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T13FinishedProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;
            if (hc.sslConfig.isClientMode) {
                return onProduceFinished(
                        (ClientHandshakeContext)context, message);
            } else {
                return onProduceFinished(
                        (ServerHandshakeContext)context, message);
            }
        }

        private byte[] onProduceFinished(ClientHandshakeContext chc,
                HandshakeMessage message) throws IOException {
            // Refresh handshake hash
            chc.handshakeHash.update();

            FinishedMessage fm = new FinishedMessage(chc);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced client Finished handshake message", fm);
            }

            // Output the handshake message.
            fm.write(chc.handshakeOutput);
            chc.handshakeOutput.flush();

            // save server verify data for secure renegotiation
            if (chc.conContext.secureRenegotiation) {
                chc.conContext.clientVerifyData = fm.verifyData;
            }

            // update the context
            // Change client/server application traffic secrets.
            SSLKeyDerivation kd = chc.handshakeKeyDerivation;
            if (kd == null) {
                // unlikely
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "no key derivation");
                return null;    // make the compiler happy
            }

            SSLTrafficKeyDerivation kdg =
                    SSLTrafficKeyDerivation.valueOf(chc.negotiatedProtocol);
            if (kdg == null) {
                // unlikely
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not supported key derivation: " +
                        chc.negotiatedProtocol);
                return null;    // make the compiler happy
            }

            try {
                // update the application traffic read keys.
                SecretKey writeSecret = kd.deriveKey(
                        "TlsClientAppTrafficSecret", null);

                SSLKeyDerivation writeKD =
                        kdg.createKeyDerivation(chc, writeSecret);
                SecretKey writeKey = writeKD.deriveKey(
                        "TlsKey", null);
                SecretKey writeIvSecret = writeKD.deriveKey(
                        "TlsIv", null);
                IvParameterSpec writeIv =
                        new IvParameterSpec(writeIvSecret.getEncoded());
                SSLWriteCipher writeCipher =
                        chc.negotiatedCipherSuite.bulkCipher.createWriteCipher(
                                Authenticator.valueOf(chc.negotiatedProtocol),
                                chc.negotiatedProtocol, writeKey, writeIv,
                                chc.sslContext.getSecureRandom());

                chc.baseWriteSecret = writeSecret;
                chc.conContext.outputRecord.changeWriteCiphers(
                        writeCipher, false);

            } catch (GeneralSecurityException gse) {
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Failure to derive application secrets", gse);
                return null;    // make the compiler happy
            }

            // The resumption master secret is stored in the session so
            // it can be used after the handshake is completed.
            SSLSecretDerivation sd = ((SSLSecretDerivation) kd).forContext(chc);
            SecretKey resumptionMasterSecret = sd.deriveKey(
            "TlsResumptionMasterSecret", null);
            chc.handshakeSession.setResumptionMasterSecret(resumptionMasterSecret);

            chc.conContext.conSession = chc.handshakeSession.finish();
            chc.conContext.protocolVersion = chc.negotiatedProtocol;

            // handshake context cleanup.
            chc.handshakeFinished = true;
            chc.conContext.finishHandshake();

            // The handshake message has been delivered.
            return null;
        }

        private byte[] onProduceFinished(ServerHandshakeContext shc,
                HandshakeMessage message) throws IOException {
            // Refresh handshake hash
            shc.handshakeHash.update();

            FinishedMessage fm = new FinishedMessage(shc);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced server Finished handshake message", fm);
            }

            // Output the handshake message.
            fm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            // Change client/server application traffic secrets.
            SSLKeyDerivation kd = shc.handshakeKeyDerivation;
            if (kd == null) {
                // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "no key derivation");
                return null;    // make the compiler happy
            }

            SSLTrafficKeyDerivation kdg =
                    SSLTrafficKeyDerivation.valueOf(shc.negotiatedProtocol);
            if (kdg == null) {
                // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not supported key derivation: " +
                        shc.negotiatedProtocol);
                return null;    // make the compiler happy
            }

            // derive salt secret
            try {
                SecretKey saltSecret = kd.deriveKey("TlsSaltSecret", null);

                // derive application secrets
                HashAlg hashAlg = shc.negotiatedCipherSuite.hashAlg;
                HKDF hkdf = new HKDF(hashAlg.name);
                byte[] zeros = new byte[hashAlg.hashLength];
                SecretKeySpec sharedSecret =
                        new SecretKeySpec(zeros, "TlsZeroSecret");
                SecretKey masterSecret =
                    hkdf.extract(saltSecret, sharedSecret, "TlsMasterSecret");

                SSLKeyDerivation secretKD =
                        new SSLSecretDerivation(shc, masterSecret);

                // update the handshake traffic write keys.
                SecretKey writeSecret = secretKD.deriveKey(
                        "TlsServerAppTrafficSecret", null);
                SSLKeyDerivation writeKD =
                        kdg.createKeyDerivation(shc, writeSecret);
                SecretKey writeKey = writeKD.deriveKey(
                        "TlsKey", null);
                SecretKey writeIvSecret = writeKD.deriveKey(
                        "TlsIv", null);
                IvParameterSpec writeIv =
                        new IvParameterSpec(writeIvSecret.getEncoded());
                SSLWriteCipher writeCipher =
                        shc.negotiatedCipherSuite.bulkCipher.createWriteCipher(
                                Authenticator.valueOf(shc.negotiatedProtocol),
                                shc.negotiatedProtocol, writeKey, writeIv,
                                shc.sslContext.getSecureRandom());

                shc.baseWriteSecret = writeSecret;
                shc.conContext.outputRecord.changeWriteCiphers(
                        writeCipher, false);

                // update the context for the following key derivation
                shc.handshakeKeyDerivation = secretKD;
            } catch (GeneralSecurityException gse) {
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Failure to derive application secrets", gse);
                return null;    // make the compiler happy
            }

            /*
             * save client verify data for secure renegotiation
             */
            if (shc.conContext.secureRenegotiation) {
                shc.conContext.serverVerifyData = fm.verifyData;
            }

            // update the context
            shc.handshakeConsumers.put(
                    SSLHandshake.FINISHED.id, SSLHandshake.FINISHED);

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "Finished" handshake message consumer.
     */
    private static final class T13FinishedConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private T13FinishedConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in handshake context only.
            HandshakeContext hc = (HandshakeContext)context;
            if (hc.sslConfig.isClientMode) {
                onConsumeFinished(
                        (ClientHandshakeContext)context, message);
            } else {
                onConsumeFinished(
                        (ServerHandshakeContext)context, message);
            }
        }

        private void onConsumeFinished(ClientHandshakeContext chc,
                ByteBuffer message) throws IOException {
            FinishedMessage fm = new FinishedMessage(chc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming server Finished handshake message", fm);
            }

            // Save client verify data for secure renegotiation.
            if (chc.conContext.secureRenegotiation) {
                chc.conContext.serverVerifyData = fm.verifyData;
            }

            //
            // validate
            //
            // blank

            //
            // update
            //
            // A change_cipher_spec record received after the peer's Finished
            // message MUST be treated as an unexpected record type.
            chc.conContext.consumers.remove(ContentType.CHANGE_CIPHER_SPEC.id);

            // Change client/server application traffic secrets.
            // Refresh handshake hash
            chc.handshakeHash.update();
            SSLKeyDerivation kd = chc.handshakeKeyDerivation;
            if (kd == null) {
                // unlikely
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "no key derivation");
                return;    // make the compiler happy
            }

            SSLTrafficKeyDerivation kdg =
                    SSLTrafficKeyDerivation.valueOf(chc.negotiatedProtocol);
            if (kdg == null) {
                // unlikely
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not supported key derivation: " +
                        chc.negotiatedProtocol);
                return;    // make the compiler happy
            }

            // save the session
            if (!chc.isResumption && chc.handshakeSession.isRejoinable()) {
                SSLSessionContextImpl sessionContext = (SSLSessionContextImpl)
                chc.sslContext.engineGetClientSessionContext();
                sessionContext.put(chc.handshakeSession);
            }

            // derive salt secret
            try {
                SecretKey saltSecret = kd.deriveKey("TlsSaltSecret", null);

                // derive application secrets
                HashAlg hashAlg = chc.negotiatedCipherSuite.hashAlg;
                HKDF hkdf = new HKDF(hashAlg.name);
                byte[] zeros = new byte[hashAlg.hashLength];
                SecretKeySpec sharedSecret =
                        new SecretKeySpec(zeros, "TlsZeroSecret");
                SecretKey masterSecret =
                    hkdf.extract(saltSecret, sharedSecret, "TlsMasterSecret");

                SSLKeyDerivation secretKD =
                        new SSLSecretDerivation(chc, masterSecret);

                // update the handshake traffic read keys.
                SecretKey readSecret = secretKD.deriveKey(
                        "TlsServerAppTrafficSecret", null);
                SSLKeyDerivation writeKD =
                        kdg.createKeyDerivation(chc, readSecret);
                SecretKey readKey = writeKD.deriveKey(
                        "TlsKey", null);
                SecretKey readIvSecret = writeKD.deriveKey(
                        "TlsIv", null);
                IvParameterSpec readIv =
                        new IvParameterSpec(readIvSecret.getEncoded());
                SSLReadCipher readCipher =
                        chc.negotiatedCipherSuite.bulkCipher.createReadCipher(
                                Authenticator.valueOf(chc.negotiatedProtocol),
                                chc.negotiatedProtocol, readKey, readIv,
                                chc.sslContext.getSecureRandom());

                chc.baseReadSecret = readSecret;
                chc.conContext.inputRecord.changeReadCiphers(readCipher);

                // update the context for the following key derivation
                chc.handshakeKeyDerivation = secretKD;
            } catch (GeneralSecurityException gse) {
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Failure to derive application secrets", gse);
                return;    // make the compiler happy
            }

            //
            // produce
            //
            chc.handshakeProducers.put(SSLHandshake.FINISHED.id,
                        SSLHandshake.FINISHED);
            SSLHandshake[] probableHandshakeMessages = new SSLHandshake[] {
                // full handshake messages
                SSLHandshake.CERTIFICATE,
                SSLHandshake.CERTIFICATE_VERIFY,
                SSLHandshake.FINISHED
            };

            for (SSLHandshake hs : probableHandshakeMessages) {
                HandshakeProducer handshakeProducer =
                        chc.handshakeProducers.remove(hs.id);
                if (handshakeProducer != null) {
                    handshakeProducer.produce(chc, null);
                }
            }
        }

        private void onConsumeFinished(ServerHandshakeContext shc,
                ByteBuffer message) throws IOException {
            FinishedMessage fm = new FinishedMessage(shc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Consuming client Finished handshake message", fm);
            }

            if (shc.conContext.secureRenegotiation) {
                shc.conContext.clientVerifyData = fm.verifyData;
            }

            //
            // validate
            //
            // blank

            //
            // update
            //
            // Change client/server application traffic secrets.
            SSLKeyDerivation kd = shc.handshakeKeyDerivation;
            if (kd == null) {
                // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "no key derivation");
                return;    // make the compiler happy
            }

            SSLTrafficKeyDerivation kdg =
                    SSLTrafficKeyDerivation.valueOf(shc.negotiatedProtocol);
            if (kdg == null) {
                // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not supported key derivation: " +
                        shc.negotiatedProtocol);
                return;    // make the compiler happy
            }

            // save the session
            if (!shc.isResumption && shc.handshakeSession.isRejoinable()) {
                SSLSessionContextImpl sessionContext = (SSLSessionContextImpl)
                shc.sslContext.engineGetServerSessionContext();
                sessionContext.put(shc.handshakeSession);
            }

            try {
                // update the application traffic read keys.
                SecretKey readSecret = kd.deriveKey(
                        "TlsClientAppTrafficSecret", null);

                SSLKeyDerivation readKD =
                        kdg.createKeyDerivation(shc, readSecret);
                SecretKey readKey = readKD.deriveKey(
                        "TlsKey", null);
                SecretKey readIvSecret = readKD.deriveKey(
                        "TlsIv", null);
                IvParameterSpec readIv =
                        new IvParameterSpec(readIvSecret.getEncoded());
                SSLReadCipher readCipher =
                        shc.negotiatedCipherSuite.bulkCipher.createReadCipher(
                                Authenticator.valueOf(shc.negotiatedProtocol),
                                shc.negotiatedProtocol, readKey, readIv,
                                shc.sslContext.getSecureRandom());

                shc.baseReadSecret = readSecret;
                shc.conContext.inputRecord.changeReadCiphers(readCipher);

                // The resumption master secret is stored in the session so
                // it can be used after the handshake is completed.
                shc.handshakeHash.update();
                SSLSecretDerivation sd = ((SSLSecretDerivation)kd).forContext(shc);
                SecretKey resumptionMasterSecret = sd.deriveKey(
                "TlsResumptionMasterSecret", null);
                shc.handshakeSession.setResumptionMasterSecret(resumptionMasterSecret);
            } catch (GeneralSecurityException gse) {
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Failure to derive application secrets", gse);
                return;    // make the compiler happy
            }

            //  update connection context
            shc.conContext.conSession = shc.handshakeSession.finish();
            shc.conContext.protocolVersion = shc.negotiatedProtocol;

            // handshake context cleanup.
            shc.handshakeFinished = true;

            // May need to retransmit the last flight for DTLS.
            if (!shc.sslContext.isDTLS()) {
                shc.conContext.finishHandshake();
            }

            //
            // produce
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                "Sending new session ticket");
            }
            NewSessionTicket.kickstartProducer.produce(shc);

        }
    }
}


==> listings/HKDF.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.security.NoSuchAlgorithmException;
import java.security.InvalidKeyException;
import javax.crypto.Mac;
import javax.crypto.SecretKey;
import javax.crypto.ShortBufferException;
import javax.crypto.spec.SecretKeySpec;
import java.util.Objects;

/**
 * An implementation of the HKDF key derivation algorithm outlined in RFC 5869,
 * specific to the needs of TLS 1.3 key derivation in JSSE.  This is not a
 * general purpose HKDF implementation and is suited only to single-key output
 * derivations.
 *
 * HKDF objects are created by specifying a message digest algorithm.  That
 * digest algorithm will be used by the HMAC function as part of the HKDF
 * derivation process.
 */
final class HKDF {
    private final String hmacAlg;
    private final Mac hmacObj;
    private final int hmacLen;

    /**
     * Create an HDKF object, specifying the underlying message digest
     * algorithm.
     *
     * @param hashAlg a standard name corresponding to a supported message
     * digest algorithm.
     *
     * @throws NoSuchAlgorithmException if that message digest algorithm does
     * not have an HMAC variant supported on any available provider.
     */
    HKDF(String hashAlg) throws NoSuchAlgorithmException {
        Objects.requireNonNull(hashAlg,
                "Must provide underlying HKDF Digest algorithm.");
        hmacAlg = "Hmac" + hashAlg.replace("-", "");
        hmacObj = JsseJce.getMac(hmacAlg);
        hmacLen = hmacObj.getMacLength();
    }

    /**
     * Perform the HMAC-Extract derivation.
     *
     * @param salt a salt value, implemented as a {@code SecretKey}.  A
     * {@code null} value is allowed, which will internally use an array of
     * zero bytes the same size as the underlying hash output length.
     * @param inputKey the input keying material provided as a
     * {@code SecretKey}.
     * @param keyAlg the algorithm name assigned to the resulting
     * {@code SecretKey} object.
     *
     * @return a {@code SecretKey} that is the result of the HKDF extract
     * operation.
     *
     * @throws InvalidKeyException if the {@code salt} parameter cannot be
     * used to initialize the underlying HMAC.
     */
    SecretKey extract(SecretKey salt, SecretKey inputKey, String keyAlg)
            throws InvalidKeyException {
        if (salt == null) {
            salt = new SecretKeySpec(new byte[hmacLen], "HKDF-Salt");
        }
        hmacObj.init(salt);

        return new SecretKeySpec(hmacObj.doFinal(inputKey.getEncoded()),
                keyAlg);
    }

    /**
     * Perform the HMAC-Extract derivation.
     *
     * @param salt a salt value as cleartext bytes.  A {@code null} value is
     * allowed, which will internally use an array of zero bytes the same
     * size as the underlying hash output length.
     * @param inputKey the input keying material provided as a
     * {@code SecretKey}.
     * @param keyAlg the algorithm name assigned to the resulting
     * {@code SecretKey} object.
     *
     * @return a {@code SecretKey} that is the result of the HKDF extract
     * operation.
     *
     * @throws InvalidKeyException if the {@code salt} parameter cannot be
     * used to initialize the underlying HMAC.
     */
    SecretKey extract(byte[] salt, SecretKey inputKey, String keyAlg)
            throws InvalidKeyException {
        if (salt == null) {
            salt = new byte[hmacLen];
        }
        return extract(new SecretKeySpec(salt, "HKDF-Salt"), inputKey, keyAlg);
    }

    /**
     * Perform the HKDF-Expand derivation for a single-key output.
     *
     * @param pseudoRandKey the pseudo random key (PRK).
     * @param info optional context-specific info.  A {@code null} value is
     * allowed in which case a zero-length byte array will be used.
     * @param outLen the length of the resulting {@code SecretKey}
     * @param keyAlg the algorithm name applied to the resulting
     * {@code SecretKey}
     *
     * @return the resulting key derivation as a {@code SecretKey} object
     *
     * @throws InvalidKeyException if the underlying HMAC operation cannot
     * be initialized using the provided {@code pseudoRandKey} object.
     */
    SecretKey expand(SecretKey pseudoRandKey, byte[] info, int outLen,
            String keyAlg) throws InvalidKeyException {
        byte[] kdfOutput;

        // Calculate the number of rounds of HMAC that are needed to
        // meet the requested data.  Then set up the buffers we will need.
        Objects.requireNonNull(pseudoRandKey, "A null PRK is not allowed.");

        // Output from the expand operation must be <= 255 * hmac length
        if (outLen > 255 * hmacLen) {
            throw new IllegalArgumentException("Requested output length " +
                    "exceeds maximum length allowed for HKDF expansion");
        }
        hmacObj.init(pseudoRandKey);
        if (info == null) {
            info = new byte[0];
        }
        int rounds = (outLen + hmacLen - 1) / hmacLen;
        kdfOutput = new byte[rounds * hmacLen];
        int offset = 0;
        int tLength = 0;

        for (int i = 0; i < rounds ; i++) {

            // Calculate this round
            try {
                 // Add T(i).  This will be an empty string on the first
                 // iteration since tLength starts at zero.  After the first
                 // iteration, tLength is changed to the HMAC length for the
                 // rest of the loop.
                hmacObj.update(kdfOutput,
                        Math.max(0, offset - hmacLen), tLength);
                hmacObj.update(info);                       // Add info
                hmacObj.update((byte)(i + 1));              // Add round number
                hmacObj.doFinal(kdfOutput, offset);

                tLength = hmacLen;
                offset += hmacLen;                       // For next iteration
            } catch (ShortBufferException sbe) {
                // This really shouldn't happen given that we've
                // sized the buffers to their largest possible size up-front,
                // but just in case...
                throw new RuntimeException(sbe);
            }
        }

        return new SecretKeySpec(kdfOutput, 0, outLen, keyAlg);
    }
}



==> listings/HandshakeHash.java <==
/*
 * Copyright (c) 2003, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.ByteArrayOutputStream;
import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.MessageDigest;
import java.util.Arrays;
import java.util.LinkedList;
import javax.crypto.SecretKey;
import sun.security.util.MessageDigestSpi2;

final class HandshakeHash {
    private TranscriptHash transcriptHash;
    private LinkedList<byte[]> reserves;    // one handshake message per entry
    private boolean hasBeenUsed;

    HandshakeHash() {
        this.transcriptHash = new CacheOnlyHash();
        this.reserves = new LinkedList<>();
        this.hasBeenUsed = false;
    }

    // fix the negotiated protocol version and cipher suite
    void determine(ProtocolVersion protocolVersion,
            CipherSuite cipherSuite) {
        if (!(transcriptHash instanceof CacheOnlyHash)) {
            throw new IllegalStateException(
                    "Not expected instance of transcript hash");
        }

        CacheOnlyHash coh = (CacheOnlyHash)transcriptHash;
        if (protocolVersion.useTLS13PlusSpec()) {
            transcriptHash = new T13HandshakeHash(cipherSuite);
        } else if (protocolVersion.useTLS12PlusSpec()) {
            transcriptHash = new T12HandshakeHash(cipherSuite);
        } else if (protocolVersion.useTLS10PlusSpec()) {
            transcriptHash = new T10HandshakeHash(cipherSuite);
        } else {
            transcriptHash = new S30HandshakeHash(cipherSuite);
        }

        byte[] reserved = coh.baos.toByteArray();
        if (reserved.length != 0) {
            transcriptHash.update(reserved, 0, reserved.length);
        }
    }

    HandshakeHash copy() {
        if (transcriptHash instanceof CacheOnlyHash) {
            HandshakeHash result = new HandshakeHash();
            result.transcriptHash = ((CacheOnlyHash)transcriptHash).copy();
            result.reserves = new LinkedList<>(reserves);
            result.hasBeenUsed = hasBeenUsed;
            return result;
        } else {
            throw new IllegalStateException("Hash does not support copying");
        }
    }

    void receive(byte[] input) {
        reserves.add(Arrays.copyOf(input, input.length));
    }

    void receive(ByteBuffer input, int length) {
        if (input.hasArray()) {
            int from = input.position() + input.arrayOffset();
            int to = from + length;
            reserves.add(Arrays.copyOfRange(input.array(), from, to));
        } else {
            int inPos = input.position();
            byte[] holder = new byte[length];
            input.get(holder);
            input.position(inPos);
            reserves.add(Arrays.copyOf(holder, holder.length));
        }
    }
    void receive(ByteBuffer input) {
        receive(input, input.remaining());
    }

    // For HelloRetryRequest only! Please use this method very carefully!
    void push(byte[] input) {
        reserves.push(Arrays.copyOf(input, input.length));
    }

    // For PreSharedKey to modify the state of the PSK binder hash
    byte[] removeLastReceived() {
        return reserves.removeLast();
    }

    void deliver(byte[] input) {
        update();
        transcriptHash.update(input, 0, input.length);
    }

    void deliver(byte[] input, int offset, int length) {
        update();
        transcriptHash.update(input, offset, length);
    }

    void deliver(ByteBuffer input) {
        update();
        if (input.hasArray()) {
            transcriptHash.update(input.array(),
                    input.position() + input.arrayOffset(), input.remaining());
        } else {
            int inPos = input.position();
            byte[] holder = new byte[input.remaining()];
            input.get(holder);
            input.position(inPos);
            transcriptHash.update(holder, 0, holder.length);
        }
    }

    // Use one handshake message if it has not been used.
    void utilize() {
        if (hasBeenUsed) {
            return;
        }
        if (reserves.size() != 0) {
            byte[] holder = reserves.remove();
            transcriptHash.update(holder, 0, holder.length);
            hasBeenUsed = true;
        }
    }

    // Consume one handshake message if it has not been consumed.
    void consume() {
        if (hasBeenUsed) {
            hasBeenUsed = false;
            return;
        }
        if (reserves.size() != 0) {
            byte[] holder = reserves.remove();
            transcriptHash.update(holder, 0, holder.length);
        }
    }

    void update() {
        while (reserves.size() != 0) {
            byte[] holder = reserves.remove();
            transcriptHash.update(holder, 0, holder.length);
        }
        hasBeenUsed = false;
    }

    byte[] digest() {
        // Note that the reserve handshake message may be not a part of
        // the expected digest.
        return transcriptHash.digest();
    }

    void finish() {
        this.transcriptHash = new CacheOnlyHash();
        this.reserves = new LinkedList<>();
        this.hasBeenUsed = false;
    }

    // Optional
    byte[] archived() {
        // Note that the reserve handshake message may be not a part of
        // the expected digest.
        return transcriptHash.archived();
    }

    // Optional, TLS 1.0/1.1 only
    byte[] digest(String algorithm) {
        T10HandshakeHash hh = (T10HandshakeHash)transcriptHash;
        return hh.digest(algorithm);
    }

    // Optional, SSL 3.0 only
    byte[] digest(String algorithm, SecretKey masterSecret) {
        S30HandshakeHash hh = (S30HandshakeHash)transcriptHash;
        return hh.digest(algorithm, masterSecret);
    }

    // Optional, SSL 3.0 only
    byte[] digest(boolean useClientLabel, SecretKey masterSecret) {
        S30HandshakeHash hh = (S30HandshakeHash)transcriptHash;
        return hh.digest(useClientLabel, masterSecret);
    }

    public boolean isHashable(byte handshakeType) {
        return handshakeType != SSLHandshake.HELLO_REQUEST.id &&
               handshakeType != SSLHandshake.HELLO_VERIFY_REQUEST.id;
    }

    interface TranscriptHash {
        void update(byte[] input, int offset, int length);
        byte[] digest();
        byte[] archived();  // optional
    }

    // For cache only.
    private static final class CacheOnlyHash implements TranscriptHash {
        private final ByteArrayOutputStream baos;

        CacheOnlyHash() {
            this.baos = new ByteArrayOutputStream();
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            baos.write(input, offset, length);
        }

        @Override
        public byte[] digest() {
            throw new IllegalStateException(
                    "Not expected call to handshake hash digest");
        }

        @Override
        public byte[] archived() {
            return baos.toByteArray();
        }

        CacheOnlyHash copy() {
            CacheOnlyHash result = new CacheOnlyHash();
            try {
                baos.writeTo(result.baos);
            } catch (IOException ex) {
                throw new RuntimeException("unable to to clone hash state");
            }
            return result;
        }
    }

    static final class S30HandshakeHash implements TranscriptHash {
        static final byte[] MD5_pad1 = genPad(0x36, 48);
        static final byte[] MD5_pad2 = genPad(0x5c, 48);

        static final byte[] SHA_pad1 = genPad(0x36, 40);
        static final byte[] SHA_pad2 = genPad(0x5c, 40);

        private static final byte[] SSL_CLIENT = { 0x43, 0x4C, 0x4E, 0x54 };
        private static final byte[] SSL_SERVER = { 0x53, 0x52, 0x56, 0x52 };

        private final MessageDigest mdMD5;
        private final MessageDigest mdSHA;
        private final TranscriptHash md5;
        private final TranscriptHash sha;
        private final ByteArrayOutputStream baos;

        S30HandshakeHash(CipherSuite cipherSuite) {
            this.mdMD5 = JsseJce.getMessageDigest("MD5");
            this.mdSHA = JsseJce.getMessageDigest("SHA");

            boolean hasArchived = false;
            if (mdMD5 instanceof Cloneable) {
                md5 = new CloneableHash(mdMD5);
            } else {
                hasArchived = true;
                md5 = new NonCloneableHash(mdMD5);
            }
            if (mdSHA instanceof Cloneable) {
                sha = new CloneableHash(mdSHA);
            } else {
                hasArchived = true;
                sha = new NonCloneableHash(mdSHA);
            }

            if (hasArchived) {
                this.baos = null;
            } else {
                this.baos = new ByteArrayOutputStream();
            }
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            md5.update(input, offset, length);
            sha.update(input, offset, length);
            if (baos != null) {
                baos.write(input, offset, length);
            }
        }

        @Override
        public byte[] digest() {
            byte[] digest = new byte[36];
            System.arraycopy(md5.digest(), 0, digest, 0, 16);
            System.arraycopy(sha.digest(), 0, digest, 16, 20);

            return digest;
        }

        @Override
        public byte[] archived() {
            if (baos != null) {
                return baos.toByteArray();
            } else if (md5 instanceof NonCloneableHash) {
                return md5.archived();
            } else {
                return sha.archived();
            }
        }

        byte[] digest(boolean useClientLabel, SecretKey masterSecret) {
            MessageDigest md5Clone = cloneMd5();
            MessageDigest shaClone = cloneSha();

            if (useClientLabel) {
                md5Clone.update(SSL_CLIENT);
                shaClone.update(SSL_CLIENT);
            } else {
                md5Clone.update(SSL_SERVER);
                shaClone.update(SSL_SERVER);
            }

            updateDigest(md5Clone, MD5_pad1, MD5_pad2, masterSecret);
            updateDigest(shaClone, SHA_pad1, SHA_pad2, masterSecret);

            byte[] digest = new byte[36];
            System.arraycopy(md5Clone.digest(), 0, digest, 0, 16);
            System.arraycopy(shaClone.digest(), 0, digest, 16, 20);

            return digest;
        }

        byte[] digest(String algorithm, SecretKey masterSecret) {
            if ("RSA".equalsIgnoreCase(algorithm)) {
                MessageDigest md5Clone = cloneMd5();
                MessageDigest shaClone = cloneSha();
                updateDigest(md5Clone, MD5_pad1, MD5_pad2, masterSecret);
                updateDigest(shaClone, SHA_pad1, SHA_pad2, masterSecret);

                byte[] digest = new byte[36];
                System.arraycopy(md5Clone.digest(), 0, digest, 0, 16);
                System.arraycopy(shaClone.digest(), 0, digest, 16, 20);

                return digest;
            } else {
                MessageDigest shaClone = cloneSha();
                updateDigest(shaClone, SHA_pad1, SHA_pad2, masterSecret);
                return shaClone.digest();
            }
        }

        private static byte[] genPad(int b, int count) {
            byte[] padding = new byte[count];
            Arrays.fill(padding, (byte)b);
            return padding;
        }

        private MessageDigest cloneMd5() {
            MessageDigest md5Clone;
            if (mdMD5 instanceof Cloneable) {
                try {
                    md5Clone = (MessageDigest)mdMD5.clone();
                } catch (CloneNotSupportedException ex) {   // unlikely
                    throw new RuntimeException(
                            "MessageDigest does no support clone operation");
                }
            } else {
                md5Clone = JsseJce.getMessageDigest("MD5");
                md5Clone.update(md5.archived());
            }

            return md5Clone;
        }

        private MessageDigest cloneSha() {
            MessageDigest shaClone;
            if (mdSHA instanceof Cloneable) {
                try {
                    shaClone = (MessageDigest)mdSHA.clone();
                } catch (CloneNotSupportedException ex) {   // unlikely
                    throw new RuntimeException(
                            "MessageDigest does no support clone operation");
                }
            } else {
                shaClone = JsseJce.getMessageDigest("SHA");
                shaClone.update(sha.archived());
            }

            return shaClone;
        }

        private static void updateDigest(MessageDigest md,
                byte[] pad1, byte[] pad2, SecretKey masterSecret) {
            byte[] keyBytes = "RAW".equals(masterSecret.getFormat())
                            ? masterSecret.getEncoded() : null;
            if (keyBytes != null) {
                md.update(keyBytes);
            } else {
                digestKey(md, masterSecret);
            }
            md.update(pad1);
            byte[] temp = md.digest();

            if (keyBytes != null) {
                md.update(keyBytes);
            } else {
                digestKey(md, masterSecret);
            }
            md.update(pad2);
            md.update(temp);
        }

        private static void digestKey(MessageDigest md, SecretKey key) {
            try {
                if (md instanceof MessageDigestSpi2) {
                    ((MessageDigestSpi2)md).engineUpdate(key);
                } else {
                    throw new Exception(
                        "Digest does not support implUpdate(SecretKey)");
                }
            } catch (Exception e) {
                throw new RuntimeException(
                    "Could not obtain encoded key and "
                    + "MessageDigest cannot digest key", e);
            }
        }
    }

    // TLS 1.0 and TLS 1.1
    static final class T10HandshakeHash implements TranscriptHash {
        private final TranscriptHash md5;
        private final TranscriptHash sha;
        private final ByteArrayOutputStream baos;

        T10HandshakeHash(CipherSuite cipherSuite) {
            MessageDigest mdMD5 = JsseJce.getMessageDigest("MD5");
            MessageDigest mdSHA = JsseJce.getMessageDigest("SHA");

            boolean hasArchived = false;
            if (mdMD5 instanceof Cloneable) {
                md5 = new CloneableHash(mdMD5);
            } else {
                hasArchived = true;
                md5 = new NonCloneableHash(mdMD5);
            }
            if (mdSHA instanceof Cloneable) {
                sha = new CloneableHash(mdSHA);
            } else {
                hasArchived = true;
                sha = new NonCloneableHash(mdSHA);
            }

            if (hasArchived) {
                this.baos = null;
            } else {
                this.baos = new ByteArrayOutputStream();
            }
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            md5.update(input, offset, length);
            sha.update(input, offset, length);
            if (baos != null) {
                baos.write(input, offset, length);
            }
        }

        @Override
        public byte[] digest() {
            byte[] digest = new byte[36];
            System.arraycopy(md5.digest(), 0, digest, 0, 16);
            System.arraycopy(sha.digest(), 0, digest, 16, 20);

            return digest;
        }

        byte[] digest(String algorithm) {
            if ("RSA".equalsIgnoreCase(algorithm)) {
                return digest();
            } else {
                return sha.digest();
            }
        }

        @Override
        public byte[] archived() {
            if (baos != null) {
                return baos.toByteArray();
            } else if (md5 instanceof NonCloneableHash) {
                return md5.archived();
            } else {
                return sha.archived();
            }
        }
    }

    static final class T12HandshakeHash implements TranscriptHash {
        private final TranscriptHash transcriptHash;
        private final ByteArrayOutputStream baos;

        T12HandshakeHash(CipherSuite cipherSuite) {
            MessageDigest md =
                    JsseJce.getMessageDigest(cipherSuite.hashAlg.name);
            if (md instanceof Cloneable) {
                transcriptHash = new CloneableHash(md);
                this.baos = null;
            } else {
                transcriptHash = new NonCloneableHash(md);
                this.baos = new ByteArrayOutputStream();
            }
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            transcriptHash.update(input, offset, length);
            if (baos != null) {
                baos.write(input, offset, length);
            }
        }

        @Override
        public byte[] digest() {
            return transcriptHash.digest();
        }

        @Override
        public byte[] archived() {
            if (baos != null) {
                return baos.toByteArray();
            } else {
                return transcriptHash.archived();
            }
        }
    }

    static final class T13HandshakeHash implements TranscriptHash {
        private final TranscriptHash transcriptHash;
        private final ByteArrayOutputStream baos;

        T13HandshakeHash(CipherSuite cipherSuite) {
            MessageDigest md =
                    JsseJce.getMessageDigest(cipherSuite.hashAlg.name);
            if (md instanceof Cloneable) {
                transcriptHash = new CloneableHash(md);
                this.baos = null;
            } else {
                transcriptHash = new NonCloneableHash(md);
                this.baos = new ByteArrayOutputStream();
            }
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            transcriptHash.update(input, offset, length);
            if (baos != null) {
                baos.write(input, offset, length);
            }
        }

        @Override
        public byte[] digest() {
            return transcriptHash.digest();
        }

        @Override
        public byte[] archived() {
            if (baos != null) {
                return baos.toByteArray();
            } else {
                return transcriptHash.archived();
            }

            // throw new UnsupportedOperationException("Not supported yet.");
        }
    }

    static final class CloneableHash implements TranscriptHash {
        private final MessageDigest md;

        CloneableHash(MessageDigest md) {
            this.md = md;
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            md.update(input, offset, length);
        }

        @Override
        public byte[] digest() {
            try {
                return ((MessageDigest)md.clone()).digest();
            } catch (CloneNotSupportedException ex) {
                // unlikely
                return new byte[0];
            }
        }

        @Override
        public byte[] archived() {
            throw new UnsupportedOperationException("Not supported yet.");
        }
    }

    static final class NonCloneableHash implements TranscriptHash {
        private final MessageDigest md;
        private final ByteArrayOutputStream baos = new ByteArrayOutputStream();

        NonCloneableHash(MessageDigest md) {
            this.md = md;
        }

        @Override
        public void update(byte[] input, int offset, int length) {
            baos.write(input, offset, length);
        }

        @Override
        public byte[] digest() {
            byte[] bytes = baos.toByteArray();
            md.reset();
            return md.digest(bytes);
        }

        @Override
        public byte[] archived() {
            return baos.toByteArray();
        }
    }
}


==> listings/HelloCookieManager.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.security.MessageDigest;
import java.security.SecureRandom;
import java.util.Arrays;
import static sun.security.ssl.ClientHello.ClientHelloMessage;

/**
 *  (D)TLS handshake cookie manager
 */
abstract class HelloCookieManager {

    static class Builder {

        final SecureRandom secureRandom;

        private volatile D10HelloCookieManager d10HelloCookieManager;
        private volatile D13HelloCookieManager d13HelloCookieManager;
        private volatile T13HelloCookieManager t13HelloCookieManager;

        Builder(SecureRandom secureRandom) {
            this.secureRandom = secureRandom;
        }

        HelloCookieManager valueOf(ProtocolVersion protocolVersion) {
            if (protocolVersion.isDTLS) {
                if (protocolVersion.useTLS13PlusSpec()) {
                    if (d13HelloCookieManager != null) {
                        return d13HelloCookieManager;
                    }

                    synchronized (this) {
                        if (d13HelloCookieManager == null) {
                            d13HelloCookieManager =
                                    new D13HelloCookieManager(secureRandom);
                        }
                    }

                    return d13HelloCookieManager;
                } else {
                    if (d10HelloCookieManager != null) {
                        return d10HelloCookieManager;
                    }

                    synchronized (this) {
                        if (d10HelloCookieManager == null) {
                            d10HelloCookieManager =
                                    new D10HelloCookieManager(secureRandom);
                        }
                    }

                    return d10HelloCookieManager;
                }
            } else {
                if (protocolVersion.useTLS13PlusSpec()) {
                    if (t13HelloCookieManager != null) {
                        return t13HelloCookieManager;
                    }

                    synchronized (this) {
                        if (t13HelloCookieManager == null) {
                            t13HelloCookieManager =
                                    new T13HelloCookieManager(secureRandom);
                        }
                    }

                    return t13HelloCookieManager;
                }
            }

            return null;
        }
    }

    abstract byte[] createCookie(ServerHandshakeContext context,
                ClientHelloMessage clientHello) throws IOException;

    abstract boolean isCookieValid(ServerHandshakeContext context,
            ClientHelloMessage clientHello, byte[] cookie) throws IOException;

    // DTLS 1.0/1.2
    private static final
            class D10HelloCookieManager extends HelloCookieManager {

        final SecureRandom secureRandom;
        private int         cookieVersion;  // allow to wrap, version + sequence
        private byte[]      cookieSecret;
        private byte[]      legacySecret;

        D10HelloCookieManager(SecureRandom secureRandom) {
            this.secureRandom = secureRandom;

            this.cookieVersion = secureRandom.nextInt();
            this.cookieSecret = new byte[32];
            this.legacySecret = new byte[32];

            secureRandom.nextBytes(cookieSecret);
            System.arraycopy(cookieSecret, 0, legacySecret, 0, 32);
        }

        @Override
        byte[] createCookie(ServerHandshakeContext context,
                ClientHelloMessage clientHello) throws IOException {
            int version;
            byte[] secret;

            synchronized (this) {
                version = cookieVersion;
                secret = cookieSecret;

                // the cookie secret usage limit is 2^24
                if ((cookieVersion & 0xFFFFFF) == 0) {  // reset the secret
                    System.arraycopy(cookieSecret, 0, legacySecret, 0, 32);
                    secureRandom.nextBytes(cookieSecret);
                }

                cookieVersion++;
            }

            MessageDigest md = JsseJce.getMessageDigest("SHA-256");
            byte[] helloBytes = clientHello.getHelloCookieBytes();
            md.update(helloBytes);
            byte[] cookie = md.digest(secret);      // 32 bytes
            cookie[0] = (byte)((version >> 24) & 0xFF);

            return cookie;
        }

        @Override
        boolean isCookieValid(ServerHandshakeContext context,
            ClientHelloMessage clientHello, byte[] cookie) throws IOException {
            // no cookie exchange or not a valid cookie length
            if ((cookie == null) || (cookie.length != 32)) {
                return false;
            }

            byte[] secret;
            synchronized (this) {
                if (((cookieVersion >> 24) & 0xFF) == cookie[0]) {
                    secret = cookieSecret;
                } else {
                    secret = legacySecret;  // including out of window cookies
                }
            }

            MessageDigest md = JsseJce.getMessageDigest("SHA-256");
            byte[] helloBytes = clientHello.getHelloCookieBytes();
            md.update(helloBytes);
            byte[] target = md.digest(secret);      // 32 bytes
            target[0] = cookie[0];

            return Arrays.equals(target, cookie);
        }
    }

    private static final
            class D13HelloCookieManager extends HelloCookieManager {
        D13HelloCookieManager(SecureRandom secureRandom) {
        }

        @Override
        byte[] createCookie(ServerHandshakeContext context,
                ClientHelloMessage clientHello) throws IOException {
            throw new UnsupportedOperationException("Not supported yet.");
        }

        @Override
        boolean isCookieValid(ServerHandshakeContext context,
            ClientHelloMessage clientHello, byte[] cookie) throws IOException {
            throw new UnsupportedOperationException("Not supported yet.");
        }
    }

    private static final
            class T13HelloCookieManager extends HelloCookieManager {

        final SecureRandom secureRandom;
        private int             cookieVersion;      // version + sequence
        private final byte[]    cookieSecret;
        private final byte[]    legacySecret;

        T13HelloCookieManager(SecureRandom secureRandom) {
            this.secureRandom = secureRandom;
            this.cookieVersion = secureRandom.nextInt();
            this.cookieSecret = new byte[64];
            this.legacySecret = new byte[64];

            secureRandom.nextBytes(cookieSecret);
            System.arraycopy(cookieSecret, 0, legacySecret, 0, 64);
        }

        @Override
        byte[] createCookie(ServerHandshakeContext context,
                ClientHelloMessage clientHello) throws IOException {
            int version;
            byte[] secret;

            synchronized (this) {
                version = cookieVersion;
                secret = cookieSecret;

                // the cookie secret usage limit is 2^24
                if ((cookieVersion & 0xFFFFFF) == 0) {  // reset the secret
                    System.arraycopy(cookieSecret, 0, legacySecret, 0, 64);
                    secureRandom.nextBytes(cookieSecret);
                }

                cookieVersion++;        // allow wrapped version number
            }

            MessageDigest md = JsseJce.getMessageDigest(
                    context.negotiatedCipherSuite.hashAlg.name);
            byte[] headerBytes = clientHello.getHeaderBytes();
            md.update(headerBytes);
            byte[] headerCookie = md.digest(secret);

            // hash of ClientHello handshake message
            context.handshakeHash.update();
            byte[] clientHelloHash = context.handshakeHash.digest();

            // version and cipher suite
            //
            // Store the negotiated cipher suite in the cookie as well.
            // cookie[0]/[1]: cipher suite
            // cookie[2]: cookie version
            // + (hash length): Mac(ClientHello header)
            // + (hash length): Hash(ClientHello)
            byte[] prefix = new byte[] {
                    (byte)((context.negotiatedCipherSuite.id >> 8) & 0xFF),
                    (byte)(context.negotiatedCipherSuite.id & 0xFF),
                    (byte)((version >> 24) & 0xFF)
                };

            byte[] cookie = Arrays.copyOf(prefix,
                prefix.length + headerCookie.length + clientHelloHash.length);
            System.arraycopy(headerCookie, 0, cookie,
                prefix.length, headerCookie.length);
            System.arraycopy(clientHelloHash, 0, cookie,
                prefix.length + headerCookie.length, clientHelloHash.length);

            return cookie;
        }

        @Override
        boolean isCookieValid(ServerHandshakeContext context,
            ClientHelloMessage clientHello, byte[] cookie) throws IOException {
            // no cookie exchange or not a valid cookie length
            if ((cookie == null) || (cookie.length <= 32)) {    // 32: roughly
                return false;
            }

            int csId = ((cookie[0] & 0xFF) << 8) | (cookie[1] & 0xFF);
            CipherSuite cs = CipherSuite.valueOf(csId);
            if (cs == null || cs.hashAlg == null || cs.hashAlg.hashLength == 0) {
                return false;
            }

            int hashLen = cs.hashAlg.hashLength;
            if (cookie.length != (3 + hashLen * 2)) {
                return false;
            }

            byte[] prevHeadCookie =
                    Arrays.copyOfRange(cookie, 3, 3 + hashLen);
            byte[] prevClientHelloHash =
                    Arrays.copyOfRange(cookie, 3 + hashLen, cookie.length);

            byte[] secret;
            synchronized (this) {
                if ((byte)((cookieVersion >> 24) & 0xFF) == cookie[2]) {
                    secret = cookieSecret;
                } else {
                    secret = legacySecret;  // including out of window cookies
                }
            }

            MessageDigest md = JsseJce.getMessageDigest(cs.hashAlg.name);
            byte[] headerBytes = clientHello.getHeaderBytes();
            md.update(headerBytes);
            byte[] headerCookie = md.digest(secret);

            if (!Arrays.equals(headerCookie, prevHeadCookie)) {
                return false;
            }

            // Use the ClientHello hash in the cookie for transtript
            // hash calculation for stateless HelloRetryRequest.
            //
            // Transcript-Hash(ClientHello1, HelloRetryRequest, ... Mn) =
            //   Hash(message_hash ||    /* Handshake type */
            //     00 00 Hash.length ||  /* Handshake message length (bytes) */
            //     Hash(ClientHello1) || /* Hash of ClientHello1 */
            //     HelloRetryRequest || ... || Mn)

            // Reproduce HelloRetryRequest handshake message
            byte[] hrrMessage =
                    ServerHello.hrrReproducer.produce(context, clientHello);
            context.handshakeHash.push(hrrMessage);

            // Construct the 1st ClientHello message for transcript hash
            byte[] hashedClientHello = new byte[4 + hashLen];
            hashedClientHello[0] = SSLHandshake.MESSAGE_HASH.id;
            hashedClientHello[1] = (byte)0x00;
            hashedClientHello[2] = (byte)0x00;
            hashedClientHello[3] = (byte)(hashLen & 0xFF);
            System.arraycopy(prevClientHelloHash, 0,
                    hashedClientHello, 4, hashLen);

            context.handshakeHash.push(hashedClientHello);

            return true;
        }
    }
}


==> listings/OutputRecord.java <==
/*
 * Copyright (c) 1996, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.ByteArrayOutputStream;
import java.io.Closeable;
import java.io.IOException;
import java.io.OutputStream;
import java.nio.ByteBuffer;
import sun.security.ssl.SSLCipher.SSLWriteCipher;

/**
 * {@code OutputRecord} takes care of the management of SSL/(D)TLS
 * output records, including buffering, encryption, handshake
 * messages marshal, etc.
 *
 * @author David Brownell
 */
abstract class OutputRecord
        extends ByteArrayOutputStream implements Record, Closeable {
    SSLWriteCipher              writeCipher;
    // Needed for KeyUpdate, used after Handshake.Finished
    TransportContext            tc;

    final HandshakeHash         handshakeHash;
    boolean                     firstMessage;

    // current protocol version, sent as record version
    ProtocolVersion             protocolVersion;

    // version for the ClientHello message. Only relevant if this is a
    // client handshake record. If set to ProtocolVersion.SSL20Hello,
    // the V3 client hello is converted to V2 format.
    ProtocolVersion             helloVersion;

    // Is it the first application record to write?
    boolean                     isFirstAppOutputRecord = true;

    // packet size
    int                         packetSize;

    // fragment size
    int                         fragmentSize;

    // closed or not?
    volatile boolean            isClosed;

    /*
     * Mappings from V3 cipher suite encodings to their pure V2 equivalents.
     * This is taken from the SSL V3 specification, Appendix E.
     */
    private static final int[] V3toV2CipherMap1 =
        {-1, -1, -1, 0x02, 0x01, -1, 0x04, 0x05, -1, 0x06, 0x07};
    private static final int[] V3toV2CipherMap3 =
        {-1, -1, -1, 0x80, 0x80, -1, 0x80, 0x80, -1, 0x40, 0xC0};
    private static final byte[] HANDSHAKE_MESSAGE_KEY_UPDATE =
        {SSLHandshake.KEY_UPDATE.id, 0x00, 0x00, 0x01, 0x00};

    OutputRecord(HandshakeHash handshakeHash, SSLWriteCipher writeCipher) {
        this.writeCipher = writeCipher;
        this.firstMessage = true;
        this.fragmentSize = Record.maxDataSize;

        this.handshakeHash = handshakeHash;

        // Please set packetSize and protocolVersion in the implementation.
    }

    synchronized void setVersion(ProtocolVersion protocolVersion) {
        this.protocolVersion = protocolVersion;
    }

    /*
     * Updates helloVersion of this record.
     */
    synchronized void setHelloVersion(ProtocolVersion helloVersion) {
        this.helloVersion = helloVersion;
    }

    /*
     * Return true iff the record is empty -- to avoid doing the work
     * of sending empty records over the network.
     */
    boolean isEmpty() {
        return false;
    }

    synchronized boolean seqNumIsHuge() {
        return (writeCipher.authenticator != null) &&
                        writeCipher.authenticator.seqNumIsHuge();
    }

    // SSLEngine and SSLSocket
    abstract void encodeAlert(byte level, byte description) throws IOException;

    // SSLEngine and SSLSocket
    abstract void encodeHandshake(byte[] buffer,
            int offset, int length) throws IOException;

    // SSLEngine and SSLSocket
    abstract void encodeChangeCipherSpec() throws IOException;

    // apply to SSLEngine only
    Ciphertext encode(
        ByteBuffer[] srcs, int srcsOffset, int srcsLength,
        ByteBuffer[] dsts, int dstsOffset, int dstsLength) throws IOException {

        throw new UnsupportedOperationException();
    }

    // apply to SSLEngine only
    void encodeV2NoCipher() throws IOException {
        throw new UnsupportedOperationException();
    }

    // apply to SSLSocket only
    void deliver(
            byte[] source, int offset, int length) throws IOException {
        throw new UnsupportedOperationException();
    }

    // apply to SSLSocket only
    void setDeliverStream(OutputStream outputStream) {
        throw new UnsupportedOperationException();
    }

    // Change write ciphers, may use change_cipher_spec record.
    synchronized void changeWriteCiphers(SSLWriteCipher writeCipher,
            boolean useChangeCipherSpec) throws IOException {
        if (isClosed()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("outbound has closed, ignore outbound " +
                    "change_cipher_spec message");
            }
            return;
        }

        if (useChangeCipherSpec) {
            encodeChangeCipherSpec();
        }

        /*
         * Dispose of any intermediate state in the underlying cipher.
         * For PKCS11 ciphers, this will release any attached sessions,
         * and thus make finalization faster.
         *
         * Since MAC's doFinal() is called for every SSL/TLS packet, it's
         * not necessary to do the same with MAC's.
         */
        writeCipher.dispose();

        this.writeCipher = writeCipher;
        this.isFirstAppOutputRecord = true;
    }

    // Change write ciphers using key_update handshake message.
    synchronized void changeWriteCiphers(SSLWriteCipher writeCipher,
            byte keyUpdateRequest) throws IOException {
        if (isClosed()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("outbound has closed, ignore outbound " +
                    "key_update handshake message");
            }
            return;
        }

        // encode the handshake message, KeyUpdate
        byte[] hm = HANDSHAKE_MESSAGE_KEY_UPDATE.clone();
        hm[hm.length - 1] = keyUpdateRequest;
        encodeHandshake(hm, 0, hm.length);
        flush();

        // Dispose of any intermediate state in the underlying cipher.
        writeCipher.dispose();

        this.writeCipher = writeCipher;
        this.isFirstAppOutputRecord = true;
    }

    synchronized void changePacketSize(int packetSize) {
        this.packetSize = packetSize;
    }

    synchronized void changeFragmentSize(int fragmentSize) {
        this.fragmentSize = fragmentSize;
    }

    synchronized int getMaxPacketSize() {
        return packetSize;
    }

    // apply to DTLS SSLEngine
    void initHandshaker() {
        // blank
    }

    // apply to DTLS SSLEngine
    void finishHandshake() {
        // blank
    }

    // apply to DTLS SSLEngine
    void launchRetransmission() {
        // blank
    }

    @Override
    public synchronized void close() throws IOException {
        if (isClosed) {
            return;
        }

        isClosed = true;
        writeCipher.dispose();
    }

    boolean isClosed() {
        return isClosed;
    }

    //
    // shared helpers
    //

    // Encrypt a fragment and wrap up a record.
    //
    // To be consistent with the spec of SSLEngine.wrap() methods, the
    // destination ByteBuffer's position is updated to reflect the amount
    // of data produced.  The limit remains the same.
    static long encrypt(
            SSLWriteCipher encCipher, byte contentType, ByteBuffer destination,
            int headerOffset, int dstLim, int headerSize,
            ProtocolVersion protocolVersion) {
        boolean isDTLS = protocolVersion.isDTLS;
        if (isDTLS) {
            if (protocolVersion.useTLS13PlusSpec()) {
                return d13Encrypt(encCipher,
                        contentType, destination, headerOffset,
                        dstLim, headerSize, protocolVersion);
            } else {
                return d10Encrypt(encCipher,
                        contentType, destination, headerOffset,
                        dstLim, headerSize, protocolVersion);
            }
        } else {
            if (protocolVersion.useTLS13PlusSpec()) {
                return t13Encrypt(encCipher,
                        contentType, destination, headerOffset,
                        dstLim, headerSize, protocolVersion);
            } else {
                return t10Encrypt(encCipher,
                        contentType, destination, headerOffset,
                        dstLim, headerSize, protocolVersion);
            }
        }
    }

    private static long d13Encrypt(
            SSLWriteCipher encCipher, byte contentType, ByteBuffer destination,
            int headerOffset, int dstLim, int headerSize,
            ProtocolVersion protocolVersion) {
        throw new UnsupportedOperationException("Not supported yet.");
    }

    private static long d10Encrypt(
            SSLWriteCipher encCipher, byte contentType, ByteBuffer destination,
            int headerOffset, int dstLim, int headerSize,
            ProtocolVersion protocolVersion) {
        byte[] sequenceNumber = encCipher.authenticator.sequenceNumber();
        encCipher.encrypt(contentType, destination);

        // Finish out the record header.
        int fragLen = destination.limit() - headerOffset - headerSize;

        destination.put(headerOffset, contentType);         // content type
        destination.put(headerOffset + 1, protocolVersion.major);
        destination.put(headerOffset + 2, protocolVersion.minor);

        // epoch and sequence_number
        destination.put(headerOffset + 3, sequenceNumber[0]);
        destination.put(headerOffset + 4, sequenceNumber[1]);
        destination.put(headerOffset + 5, sequenceNumber[2]);
        destination.put(headerOffset + 6, sequenceNumber[3]);
        destination.put(headerOffset + 7, sequenceNumber[4]);
        destination.put(headerOffset + 8, sequenceNumber[5]);
        destination.put(headerOffset + 9, sequenceNumber[6]);
        destination.put(headerOffset + 10, sequenceNumber[7]);

        // fragment length
        destination.put(headerOffset + 11, (byte)(fragLen >> 8));
        destination.put(headerOffset + 12, (byte)fragLen);

        // Update destination position to reflect the amount of data produced.
        destination.position(destination.limit());

        return Authenticator.toLong(sequenceNumber);
    }

    private static long t13Encrypt(
            SSLWriteCipher encCipher, byte contentType, ByteBuffer destination,
            int headerOffset, int dstLim, int headerSize,
            ProtocolVersion protocolVersion) {
        if (!encCipher.isNullCipher()) {
            // inner plaintext, using zero length padding.
            int endOfPt = destination.limit();
            destination.limit(endOfPt + 1);
            destination.put(endOfPt, contentType);
        }

        // use the right TLSCiphertext.opaque_type and legacy_record_version
        ProtocolVersion pv = protocolVersion;
        if (!encCipher.isNullCipher()) {
            pv = ProtocolVersion.TLS12;
            contentType = ContentType.APPLICATION_DATA.id;
        } else if (protocolVersion.useTLS13PlusSpec()) {
            pv = ProtocolVersion.TLS12;
        }

        byte[] sequenceNumber = encCipher.authenticator.sequenceNumber();
        encCipher.encrypt(contentType, destination);

        // Finish out the record header.
        int fragLen = destination.limit() - headerOffset - headerSize;
        destination.put(headerOffset, contentType);
        destination.put(headerOffset + 1, pv.major);
        destination.put(headerOffset + 2, pv.minor);

        // fragment length
        destination.put(headerOffset + 3, (byte)(fragLen >> 8));
        destination.put(headerOffset + 4, (byte)fragLen);

        // Update destination position to reflect the amount of data produced.
        destination.position(destination.limit());

        return Authenticator.toLong(sequenceNumber);
    }

    private static long t10Encrypt(
            SSLWriteCipher encCipher, byte contentType, ByteBuffer destination,
            int headerOffset, int dstLim, int headerSize,
            ProtocolVersion protocolVersion) {
        byte[] sequenceNumber = encCipher.authenticator.sequenceNumber();
        encCipher.encrypt(contentType, destination);

        // Finish out the record header.
        int fragLen = destination.limit() - headerOffset - headerSize;

        destination.put(headerOffset, contentType);         // content type
        destination.put(headerOffset + 1, protocolVersion.major);
        destination.put(headerOffset + 2, protocolVersion.minor);

        // fragment length
        destination.put(headerOffset + 3, (byte)(fragLen >> 8));
        destination.put(headerOffset + 4, (byte)fragLen);

        // Update destination position to reflect the amount of data produced.
        destination.position(destination.limit());

        return Authenticator.toLong(sequenceNumber);
    }

    // Encrypt a fragment and wrap up a record.
    //
    // Uses the internal expandable buf variable and the current
    // protocolVersion variable.
    long encrypt(
            SSLWriteCipher encCipher, byte contentType, int headerSize) {
        if (protocolVersion.useTLS13PlusSpec()) {
            return t13Encrypt(encCipher, contentType, headerSize);
        } else {
            return t10Encrypt(encCipher, contentType, headerSize);
        }
    }

    private static final class T13PaddingHolder {
        private static final byte[] zeros = new byte[16];
    }

    private long t13Encrypt(
            SSLWriteCipher encCipher, byte contentType, int headerSize) {
        if (!encCipher.isNullCipher()) {
            // inner plaintext
            write(contentType);
            write(T13PaddingHolder.zeros, 0, T13PaddingHolder.zeros.length);
        }

        byte[] sequenceNumber = encCipher.authenticator.sequenceNumber();
        int position = headerSize;
        int contentLen = count - position;

        // ensure the capacity
        int requiredPacketSize =
                encCipher.calculatePacketSize(contentLen, headerSize);
        if (requiredPacketSize > buf.length) {
            byte[] newBuf = new byte[requiredPacketSize];
            System.arraycopy(buf, 0, newBuf, 0, count);
            buf = newBuf;
        }

        // use the right TLSCiphertext.opaque_type and legacy_record_version
        ProtocolVersion pv = protocolVersion;
        if (!encCipher.isNullCipher()) {
            pv = ProtocolVersion.TLS12;
            contentType = ContentType.APPLICATION_DATA.id;
        } else {
            pv = ProtocolVersion.TLS12;
        }

        ByteBuffer destination = ByteBuffer.wrap(buf, position, contentLen);
        count = headerSize + encCipher.encrypt(contentType, destination);

        // Fill out the header, write it and the message.
        int fragLen = count - headerSize;

        buf[0] = contentType;
        buf[1] = pv.major;
        buf[2] = pv.minor;
        buf[3] = (byte)((fragLen >> 8) & 0xFF);
        buf[4] = (byte)(fragLen & 0xFF);

        return Authenticator.toLong(sequenceNumber);
    }

    private long t10Encrypt(
            SSLWriteCipher encCipher, byte contentType, int headerSize) {
        byte[] sequenceNumber = encCipher.authenticator.sequenceNumber();
        int position = headerSize + writeCipher.getExplicitNonceSize();
        int contentLen = count - position;

        // ensure the capacity
        int requiredPacketSize =
                encCipher.calculatePacketSize(contentLen, headerSize);
        if (requiredPacketSize > buf.length) {
            byte[] newBuf = new byte[requiredPacketSize];
            System.arraycopy(buf, 0, newBuf, 0, count);
            buf = newBuf;
        }
        ByteBuffer destination = ByteBuffer.wrap(buf, position, contentLen);
        count = headerSize + encCipher.encrypt(contentType, destination);

        // Fill out the header, write it and the message.
        int fragLen = count - headerSize;
        buf[0] = contentType;
        buf[1] = protocolVersion.major;
        buf[2] = protocolVersion.minor;
        buf[3] = (byte)((fragLen >> 8) & 0xFF);
        buf[4] = (byte)(fragLen & 0xFF);

        return Authenticator.toLong(sequenceNumber);
    }

    static ByteBuffer encodeV2ClientHello(
            byte[] fragment, int offset, int length) throws IOException {
        int v3SessIdLenOffset = offset + 34;      //  2: client_version
                                                  // 32: random

        int v3SessIdLen = fragment[v3SessIdLenOffset];
        int v3CSLenOffset = v3SessIdLenOffset + 1 + v3SessIdLen;
        int v3CSLen = ((fragment[v3CSLenOffset] & 0xff) << 8) +
                       (fragment[v3CSLenOffset + 1] & 0xff);
        int cipherSpecs = v3CSLen / 2;        // 2: cipher spec size

        // Estimate the max V2ClientHello message length
        //
        // 11: header size
        // (cipherSpecs * 6): cipher_specs
        //    6: one cipher suite may need 6 bytes, see V3toV2CipherSuite.
        // 3: placeholder for the TLS_EMPTY_RENEGOTIATION_INFO_SCSV
        //    signaling cipher suite
        // 32: challenge size
        int v2MaxMsgLen = 11 + (cipherSpecs * 6) + 3 + 32;

        // Create a ByteBuffer backed by an accessible byte array.
        byte[] dstBytes = new byte[v2MaxMsgLen];
        ByteBuffer dstBuf = ByteBuffer.wrap(dstBytes);

        /*
         * Copy over the cipher specs. We don't care about actually
         * translating them for use with an actual V2 server since
         * we only talk V3.  Therefore, just copy over the V3 cipher
         * spec values with a leading 0.
         */
        int v3CSOffset = v3CSLenOffset + 2;   // skip length field
        int v2CSLen = 0;

        dstBuf.position(11);
        boolean containsRenegoInfoSCSV = false;
        for (int i = 0; i < cipherSpecs; i++) {
            byte byte1, byte2;

            byte1 = fragment[v3CSOffset++];
            byte2 = fragment[v3CSOffset++];
            v2CSLen += V3toV2CipherSuite(dstBuf, byte1, byte2);
            if (!containsRenegoInfoSCSV &&
                    byte1 == (byte)0x00 && byte2 == (byte)0xFF) {
                containsRenegoInfoSCSV = true;
            }
        }

        if (!containsRenegoInfoSCSV) {
            v2CSLen += V3toV2CipherSuite(dstBuf, (byte)0x00, (byte)0xFF);
        }

        /*
         * Copy in the nonce.
         */
        dstBuf.put(fragment, (offset + 2), 32);

        /*
         * Build the first part of the V3 record header from the V2 one
         * that's now buffered up.  (Lengths are fixed up later).
         */
        int msgLen = dstBuf.position() - 2;   // Exclude the legth field itself
        dstBuf.position(0);
        dstBuf.put((byte)(0x80 | ((msgLen >>> 8) & 0xFF)));  // pos: 0
        dstBuf.put((byte)(msgLen & 0xFF));                   // pos: 1
        dstBuf.put(SSLHandshake.CLIENT_HELLO.id);            // pos: 2
        dstBuf.put(fragment[offset]);         // major version, pos: 3
        dstBuf.put(fragment[offset + 1]);     // minor version, pos: 4
        dstBuf.put((byte)(v2CSLen >>> 8));                   // pos: 5
        dstBuf.put((byte)(v2CSLen & 0xFF));                  // pos: 6
        dstBuf.put((byte)0x00);           // session_id_length, pos: 7
        dstBuf.put((byte)0x00);                              // pos: 8
        dstBuf.put((byte)0x00);           // challenge_length,  pos: 9
        dstBuf.put((byte)32);                                // pos: 10

        dstBuf.position(0);
        dstBuf.limit(msgLen + 2);

        return dstBuf;
    }

    private static int V3toV2CipherSuite(ByteBuffer dstBuf,
            byte byte1, byte byte2) {
        dstBuf.put((byte)0);
        dstBuf.put(byte1);
        dstBuf.put(byte2);

        if (((byte2 & 0xff) > 0xA) || (V3toV2CipherMap1[byte2] == -1)) {
            return 3;
        }

        dstBuf.put((byte)V3toV2CipherMap1[byte2]);
        dstBuf.put((byte)0);
        dstBuf.put((byte)V3toV2CipherMap3[byte2]);

        return 6;
    }
}


==> listings/SSLBasicKeyDerivation.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.GeneralSecurityException;
import java.security.spec.AlgorithmParameterSpec;
import javax.crypto.SecretKey;
import javax.net.ssl.SSLHandshakeException;

final class SSLBasicKeyDerivation implements SSLKeyDerivation {
    private final String hashAlg;
    private final SecretKey secret;
    private final byte[] hkdfInfo;

    SSLBasicKeyDerivation(SecretKey secret, String hashAlg,
            byte[] label, byte[] context, int length) {
        this.hashAlg = hashAlg.replace("-", "");
        this.secret = secret;
        this.hkdfInfo = createHkdfInfo(label, context, length);
    }

    @Override
    public SecretKey deriveKey(String algorithm,
            AlgorithmParameterSpec keySpec) throws IOException {
        try {
            HKDF hkdf = new HKDF(hashAlg);
            return hkdf.expand(secret, hkdfInfo,
                    ((SecretSizeSpec)keySpec).length, algorithm);
        } catch (GeneralSecurityException gse) {
            throw (SSLHandshakeException) new SSLHandshakeException(
                "Could not generate secret").initCause(gse);
        }
    }

    private static byte[] createHkdfInfo(
            byte[] label, byte[] context, int length) {
        byte[] info = new byte[4 + label.length + context.length];
        ByteBuffer m = ByteBuffer.wrap(info);
        try {
            Record.putInt16(m, length);
            Record.putBytes8(m, label);
            Record.putBytes8(m, context);
        } catch (IOException ioe) {
            // unlikely
        }
        return info;
    }

    static class SecretSizeSpec implements AlgorithmParameterSpec {
        final int length;

        SecretSizeSpec(int length) {
            this.length = length;
        }
    }
}


==> listings/SSLCipher.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.nio.ByteBuffer;
import java.security.AccessController;
import java.security.GeneralSecurityException;
import java.security.InvalidAlgorithmParameterException;
import java.security.InvalidKeyException;
import java.security.Key;
import java.security.PrivilegedAction;
import java.security.SecureRandom;
import java.security.Security;
import java.security.spec.AlgorithmParameterSpec;
import java.util.AbstractMap.SimpleImmutableEntry;
import java.util.Arrays;
import java.util.HashMap;
import java.util.Map;
import javax.crypto.BadPaddingException;
import javax.crypto.Cipher;
import javax.crypto.IllegalBlockSizeException;
import javax.crypto.SecretKey;
import javax.crypto.ShortBufferException;
import javax.crypto.spec.GCMParameterSpec;
import javax.crypto.spec.IvParameterSpec;
import sun.security.ssl.Authenticator.MAC;
import static sun.security.ssl.CipherType.*;
import static sun.security.ssl.JsseJce.*;

enum SSLCipher {
    // exportable ciphers
    @SuppressWarnings({"unchecked", "rawtypes"})
    B_NULL("NULL", NULL_CIPHER, 0, 0, 0, 0, true, true,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new NullReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_NONE
            ),
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new NullReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_13
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new NullWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_NONE
            ),
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new NullWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_13
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_RC4_40(CIPHER_RC4, STREAM_CIPHER, 5, 16, 0, 0, true, true,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new StreamReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new StreamWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_RC2_40("RC2", BLOCK_CIPHER, 5, 16, 8, 0, false, true,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new StreamReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new StreamWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_DES_40(CIPHER_DES,  BLOCK_CIPHER, 5, 8, 8, 0, true, true,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T10BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T10BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            )
        })),

    // domestic strength ciphers
    @SuppressWarnings({"unchecked", "rawtypes"})
    B_RC4_128(CIPHER_RC4, STREAM_CIPHER, 16, 16, 0, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new StreamReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new StreamWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_DES(CIPHER_DES, BLOCK_CIPHER, 8, 8, 8, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T10BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T11BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_11
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T10BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T11BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_11
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_3DES(CIPHER_3DES, BLOCK_CIPHER, 24, 24, 8, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T10BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T11BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_11_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T10BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T11BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_11_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_IDEA("IDEA", BLOCK_CIPHER, 16, 16, 8, 0, false, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                null,
                ProtocolVersion.PROTOCOLS_TO_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                null,
                ProtocolVersion.PROTOCOLS_TO_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_AES_128(CIPHER_AES, BLOCK_CIPHER, 16, 16, 16, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T10BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T11BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_11_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T10BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T11BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_11_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_AES_256(CIPHER_AES, BLOCK_CIPHER, 32, 32, 16, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T10BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T11BlockReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_11_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T10BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_TO_10
            ),
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T11BlockWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_11_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_AES_128_GCM(CIPHER_AES_GCM, AEAD_CIPHER, 16, 16, 12, 4, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T12GcmReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T12GcmWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_AES_256_GCM(CIPHER_AES_GCM, AEAD_CIPHER, 32, 32, 12, 4, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T12GcmReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_12
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T12GcmWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_12
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_AES_128_GCM_IV(CIPHER_AES_GCM, AEAD_CIPHER, 16, 16, 12, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T13GcmReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_13
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T13GcmWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_13
            )
        })),

    @SuppressWarnings({"unchecked", "rawtypes"})
    B_AES_256_GCM_IV(CIPHER_AES_GCM, AEAD_CIPHER, 32, 32, 12, 0, true, false,
        (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<ReadCipherGenerator, ProtocolVersion[]>(
                new T13GcmReadCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_13
            )
        }),
        (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]>[])(new Map.Entry[] {
            new SimpleImmutableEntry<WriteCipherGenerator, ProtocolVersion[]>(
                new T13GcmWriteCipherGenerator(),
                ProtocolVersion.PROTOCOLS_OF_13
            )
        }));

    // descriptive name including key size, e.g. AES/128
    final String description;

    // JCE cipher transformation string, e.g. AES/CBC/NoPadding
    final String transformation;

    // algorithm name, e.g. AES
    final String algorithm;

    // supported and compile time enabled. Also see isAvailable()
    final boolean allowed;

    // number of bytes of entropy in the key
    final int keySize;

    // length of the actual cipher key in bytes.
    // for non-exportable ciphers, this is the same as keySize
    final int expandedKeySize;

    // size of the IV
    final int ivSize;

    // size of fixed IV
    //
    // record_iv_length = ivSize - fixedIvSize
    final int fixedIvSize;

    // exportable under 512/40 bit rules
    final boolean exportable;

    // Is the cipher algorithm of Cipher Block Chaining (CBC) mode?
    final CipherType cipherType;

    // size of the authentication tag, only applicable to cipher suites in
    // Galois Counter Mode (GCM)
    //
    // As far as we know, all supported GCM cipher suites use 128-bits
    // authentication tags.
    final int tagSize = 16;

    // runtime availability
    private final boolean isAvailable;

    private final Map.Entry<ReadCipherGenerator,
            ProtocolVersion[]>[] readCipherGenerators;
    private final Map.Entry<WriteCipherGenerator,
            ProtocolVersion[]>[] writeCipherGenerators;

    // Map of Ciphers listed in jdk.tls.keyLimits
    private static final HashMap<String, Long> cipherLimits = new HashMap<>();

    // Keywords found on the jdk.tls.keyLimits security property.
    final static String tag[] = {"KEYUPDATE"};

    static  {
        final long max = 4611686018427387904L; // 2^62
        String prop = AccessController.doPrivileged(
                new PrivilegedAction<String>() {
            @Override
            public String run() {
                return Security.getProperty("jdk.tls.keyLimits");
            }
        });

        if (prop != null) {
            String propvalue[] = prop.split(",");

            for (String entry : propvalue) {
                int index;
                // If this is not a UsageLimit, goto to next entry.
                String values[] = entry.trim().toUpperCase().split(" ");

                if (values[1].contains(tag[0])) {
                    index = 0;
                } else {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                        SSLLogger.fine("jdk.tls.keyLimits:  Unknown action:  " +
                                entry);
                    }
                    continue;
                }

                long size;
                int i = values[2].indexOf("^");
                try {
                    if (i >= 0) {
                        size = (long) Math.pow(2,
                                Integer.parseInt(values[2].substring(i + 1)));
                    } else {
                        size = Long.parseLong(values[2]);
                    }
                    if (size < 1 || size > max) {
                        throw new NumberFormatException(
                            "Length exceeded limits");
                    }
                } catch (NumberFormatException e) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                        SSLLogger.fine("jdk.tls.keyLimits:  " + e.getMessage() +
                                ":  " +  entry);
                    }
                    continue;
                }
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.fine("jdk.tls.keyLimits:  entry = " + entry +
                            ". " + values[0] + ":" + tag[index] + " = " + size);
                }
                cipherLimits.put(values[0] + ":" + tag[index], size);
            }
        }
    }

    private SSLCipher(String transformation,
            CipherType cipherType, int keySize,
            int expandedKeySize, int ivSize,
            int fixedIvSize, boolean allowed, boolean exportable,
            Map.Entry<ReadCipherGenerator,
                    ProtocolVersion[]>[] readCipherGenerators,
            Map.Entry<WriteCipherGenerator,
                    ProtocolVersion[]>[] writeCipherGenerators) {
        this.transformation = transformation;
        String[] splits = transformation.split("/");
        this.algorithm = splits[0];
        this.cipherType = cipherType;
        this.description = this.algorithm + "/" + (keySize << 3);
        this.keySize = keySize;
        this.ivSize = ivSize;
        this.fixedIvSize = fixedIvSize;
        this.allowed = allowed;

        this.expandedKeySize = expandedKeySize;
        this.exportable = exportable;

        // availability of this bulk cipher
        //
        // We assume all supported ciphers are always available since they are
        // shipped with the SunJCE  provider.  However, AES/256 is unavailable
        // when the default JCE policy jurisdiction files are installed because
        // of key length restrictions.
        this.isAvailable = allowed && isUnlimited(keySize, transformation);

        this.readCipherGenerators = readCipherGenerators;
        this.writeCipherGenerators = writeCipherGenerators;
    }

    SSLReadCipher createReadCipher(Authenticator authenticator,
            ProtocolVersion protocolVersion,
            SecretKey key, IvParameterSpec iv,
            SecureRandom random) throws GeneralSecurityException {
        if (readCipherGenerators.length == 0) {
            return null;
        }

        ReadCipherGenerator rcg = null;
        for (Map.Entry<ReadCipherGenerator,
                ProtocolVersion[]> me : readCipherGenerators) {
            for (ProtocolVersion pv : me.getValue()) {
                if (protocolVersion == pv) {
                    rcg = me.getKey();
                }
            }
        }

        if (rcg != null) {
            return rcg.createCipher(this, authenticator,
                    protocolVersion, transformation, key, iv, random);
        }
        return null;
    }

    SSLWriteCipher createWriteCipher(Authenticator authenticator,
            ProtocolVersion protocolVersion,
            SecretKey key, IvParameterSpec iv,
            SecureRandom random) throws GeneralSecurityException {
        if (readCipherGenerators.length == 0) {
            return null;
        }

        WriteCipherGenerator rcg = null;
        for (Map.Entry<WriteCipherGenerator,
                ProtocolVersion[]> me : writeCipherGenerators) {
            for (ProtocolVersion pv : me.getValue()) {
                if (protocolVersion == pv) {
                    rcg = me.getKey();
                }
            }
        }

        if (rcg != null) {
            return rcg.createCipher(this, authenticator,
                    protocolVersion, transformation, key, iv, random);
        }
        return null;
    }

    /**
     * Test if this bulk cipher is available. For use by CipherSuite.
     */
    boolean isAvailable() {
        return this.isAvailable;
    }

    private static boolean isUnlimited(int keySize, String transformation) {
        int keySizeInBits = keySize * 8;
        if (keySizeInBits > 128) {    // need the JCE unlimited
                                      // strength jurisdiction policy
            try {
                if (Cipher.getMaxAllowedKeyLength(
                        transformation) < keySizeInBits) {
                    return false;
                }
            } catch (Exception e) {
                return false;
            }
        }

        return true;
    }

    @Override
    public String toString() {
        return description;
    }

    interface ReadCipherGenerator {
        SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException;
    }

    abstract static class SSLReadCipher {
        final Authenticator authenticator;
        final ProtocolVersion protocolVersion;
        boolean keyLimitEnabled = false;
        long keyLimitCountdown = 0;
        SecretKey baseSecret;

        SSLReadCipher(Authenticator authenticator,
                ProtocolVersion protocolVersion) {
            this.authenticator = authenticator;
            this.protocolVersion = protocolVersion;
        }

        static final SSLReadCipher nullTlsReadCipher() {
            try {
                return B_NULL.createReadCipher(
                        Authenticator.nullTlsMac(),
                        ProtocolVersion.NONE, null, null, null);
            } catch (GeneralSecurityException gse) {
                // unlikely
                throw new RuntimeException("Cannot create NULL SSLCipher", gse);
            }
        }

        static final SSLReadCipher nullDTlsReadCipher() {
            try {
                return B_NULL.createReadCipher(
                        Authenticator.nullDtlsMac(),
                        ProtocolVersion.NONE, null, null, null);
            } catch (GeneralSecurityException gse) {
                // unlikely
                throw new RuntimeException("Cannot create NULL SSLCipher", gse);
            }
        }

        abstract Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException;

        void dispose() {
            // blank
        }

        abstract int estimateFragmentSize(int packetSize, int headerSize);

        boolean isNullCipher() {
            return false;
        }

        /**
         * Check if processed bytes have reached the key usage limit.
         * If key usage limit is not be monitored, return false.
         */
        public boolean atKeyLimit() {
            if (keyLimitCountdown >= 0) {
                return false;
            }

            // Turn off limit checking as KeyUpdate will be occurring
            keyLimitEnabled = false;
            return true;
        }
    }

    interface WriteCipherGenerator {
        SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException;
    }

    abstract static class SSLWriteCipher {
        final Authenticator authenticator;
        final ProtocolVersion protocolVersion;
        boolean keyLimitEnabled = false;
        long keyLimitCountdown = 0;
        SecretKey baseSecret;

        SSLWriteCipher(Authenticator authenticator,
                ProtocolVersion protocolVersion) {
            this.authenticator = authenticator;
            this.protocolVersion = protocolVersion;
        }

        abstract int encrypt(byte contentType, ByteBuffer bb);

        static final SSLWriteCipher nullTlsWriteCipher() {
            try {
                return B_NULL.createWriteCipher(
                        Authenticator.nullTlsMac(),
                        ProtocolVersion.NONE, null, null, null);
            } catch (GeneralSecurityException gse) {
                // unlikely
                throw new RuntimeException(
                        "Cannot create NULL SSL write Cipher", gse);
            }
        }

        static final SSLWriteCipher nullDTlsWriteCipher() {
            try {
                return B_NULL.createWriteCipher(
                        Authenticator.nullDtlsMac(),
                        ProtocolVersion.NONE, null, null, null);
            } catch (GeneralSecurityException gse) {
                // unlikely
                throw new RuntimeException(
                        "Cannot create NULL SSL write Cipher", gse);
            }
        }

        void dispose() {
            // blank
        }

        abstract int getExplicitNonceSize();
        abstract int calculateFragmentSize(int packetLimit, int headerSize);
        abstract int calculatePacketSize(int fragmentSize, int headerSize);

        boolean isCBCMode() {
            return false;
        }

        boolean isNullCipher() {
            return false;
        }

        /**
         * Check if processed bytes have reached the key usage limit.
         * If key usage limit is not be monitored, return false.
         */
        public boolean atKeyLimit() {
            if (keyLimitCountdown >= 0) {
                return false;
            }

            // Turn off limit checking as KeyUpdate will be occurring
            keyLimitEnabled = false;
            return true;
        }
    }

    private static final
            class NullReadCipherGenerator implements ReadCipherGenerator {
        @Override
        public SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new NullReadCipher(authenticator, protocolVersion);
        }

        static final class NullReadCipher extends SSLReadCipher {
            NullReadCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion) {
                super(authenticator, protocolVersion);
            }

            @Override
            public Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException {
                MAC signer = (MAC)authenticator;
                if (signer.macAlg().size != 0) {
                    checkStreamMac(signer, bb, contentType, sequence);
                } else {
                    authenticator.increaseSequenceNumber();
                }

                return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
            }

            @Override
            int estimateFragmentSize(int packetSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                return packetSize - headerSize - macLen;
            }

            @Override
            boolean isNullCipher() {
                return true;
            }
        }
    }

    private static final
            class NullWriteCipherGenerator implements WriteCipherGenerator {
        @Override
        public SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new NullWriteCipher(authenticator, protocolVersion);
        }

        static final class NullWriteCipher extends SSLWriteCipher {
            NullWriteCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion) {
                super(authenticator, protocolVersion);
            }

            @Override
            public int encrypt(byte contentType, ByteBuffer bb) {
                // add message authentication code
                MAC signer = (MAC)authenticator;
                if (signer.macAlg().size != 0) {
                    addMac(signer, bb, contentType);
                } else {
                    authenticator.increaseSequenceNumber();
                }

                int len = bb.remaining();
                bb.position(bb.limit());
                return len;
            }


            @Override
            int getExplicitNonceSize() {
                return 0;
            }

            @Override
            int calculateFragmentSize(int packetLimit, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                return packetLimit - headerSize - macLen;
            }

            @Override
            int calculatePacketSize(int fragmentSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                return fragmentSize + headerSize + macLen;
            }

            @Override
            boolean isNullCipher() {
                return true;
            }
        }
    }

    private static final
            class StreamReadCipherGenerator implements ReadCipherGenerator {
        @Override
        public SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new StreamReadCipher(authenticator, protocolVersion,
                    algorithm, key, params, random);
        }

        static final class StreamReadCipher extends SSLReadCipher {
            private final Cipher cipher;

            StreamReadCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                cipher.init(Cipher.DECRYPT_MODE, key, params, random);
            }

            @Override
            public Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException {
                int len = bb.remaining();
                int pos = bb.position();
                ByteBuffer dup = bb.duplicate();
                try {
                    if (len != cipher.update(dup, bb)) {
                        // catch BouncyCastle buffering error
                        throw new RuntimeException(
                                "Unexpected number of plaintext bytes");
                    }
                    if (bb.position() != dup.position()) {
                        throw new RuntimeException(
                                "Unexpected ByteBuffer position");
                    }
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }
                bb.position(pos);
                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Plaintext after DECRYPTION", bb.duplicate());
                }

                MAC signer = (MAC)authenticator;
                if (signer.macAlg().size != 0) {
                    checkStreamMac(signer, bb, contentType, sequence);
                } else {
                    authenticator.increaseSequenceNumber();
                }

                return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int estimateFragmentSize(int packetSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                return packetSize - headerSize - macLen;
            }
        }
    }

    private static final
            class StreamWriteCipherGenerator implements WriteCipherGenerator {
        @Override
        public SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new StreamWriteCipher(authenticator,
                    protocolVersion, algorithm, key, params, random);
        }

        static final class StreamWriteCipher extends SSLWriteCipher {
            private final Cipher cipher;

            StreamWriteCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                cipher.init(Cipher.ENCRYPT_MODE, key, params, random);
            }

            @Override
            public int encrypt(byte contentType, ByteBuffer bb) {
                // add message authentication code
                MAC signer = (MAC)authenticator;
                if (signer.macAlg().size != 0) {
                    addMac(signer, bb, contentType);
                } else {
                    authenticator.increaseSequenceNumber();
                }

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.finest(
                        "Padded plaintext before ENCRYPTION", bb.duplicate());
                }

                int len = bb.remaining();
                ByteBuffer dup = bb.duplicate();
                try {
                    if (len != cipher.update(dup, bb)) {
                        // catch BouncyCastle buffering error
                        throw new RuntimeException(
                                "Unexpected number of plaintext bytes");
                    }
                    if (bb.position() != dup.position()) {
                        throw new RuntimeException(
                                "Unexpected ByteBuffer position");
                    }
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }

                return len;
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int getExplicitNonceSize() {
                return 0;
            }

            @Override
            int calculateFragmentSize(int packetLimit, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                return packetLimit - headerSize - macLen;
            }

            @Override
            int calculatePacketSize(int fragmentSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                return fragmentSize + headerSize + macLen;
            }
        }
    }

    private static final
            class T10BlockReadCipherGenerator implements ReadCipherGenerator {
        @Override
        public SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new BlockReadCipher(authenticator,
                    protocolVersion, algorithm, key, params, random);
        }

        static final class BlockReadCipher extends SSLReadCipher {
            private final Cipher cipher;

            BlockReadCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                cipher.init(Cipher.DECRYPT_MODE, key, params, random);
            }

            @Override
            public Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException {
                BadPaddingException reservedBPE = null;

                // sanity check length of the ciphertext
                MAC signer = (MAC)authenticator;
                int cipheredLength = bb.remaining();
                int tagLen = signer.macAlg().size;
                if (tagLen != 0) {
                    if (!sanityCheck(tagLen, bb.remaining())) {
                        reservedBPE = new BadPaddingException(
                                "ciphertext sanity check failed");
                    }
                }
                // decryption
                int len = bb.remaining();
                int pos = bb.position();
                ByteBuffer dup = bb.duplicate();
                try {
                    if (len != cipher.update(dup, bb)) {
                        // catch BouncyCastle buffering error
                        throw new RuntimeException(
                                "Unexpected number of plaintext bytes");
                    }

                    if (bb.position() != dup.position()) {
                        throw new RuntimeException(
                                "Unexpected ByteBuffer position");
                    }
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Padded plaintext after DECRYPTION",
                            bb.duplicate().position(pos));
                }

                // remove the block padding
                int blockSize = cipher.getBlockSize();
                bb.position(pos);
                try {
                    removePadding(bb, tagLen, blockSize, protocolVersion);
                } catch (BadPaddingException bpe) {
                    if (reservedBPE == null) {
                        reservedBPE = bpe;
                    }
                }

                // Requires message authentication code for null, stream and
                // block cipher suites.
                try {
                    if (tagLen != 0) {
                        checkCBCMac(signer, bb,
                                contentType, cipheredLength, sequence);
                    } else {
                        authenticator.increaseSequenceNumber();
                    }
                } catch (BadPaddingException bpe) {
                    if (reservedBPE == null) {
                        reservedBPE = bpe;
                    }
                }

                // Is it a failover?
                if (reservedBPE != null) {
                    throw reservedBPE;
                }

                return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int estimateFragmentSize(int packetSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;

                // No padding for a maximum fragment.
                //
                // 1 byte padding length field: 0x00
                return packetSize - headerSize - macLen - 1;
            }

            /**
             * Sanity check the length of a fragment before decryption.
             *
             * In CBC mode, check that the fragment length is one or multiple
             * times of the block size of the cipher suite, and is at least
             * one (one is the smallest size of padding in CBC mode) bigger
             * than the tag size of the MAC algorithm except the explicit IV
             * size for TLS 1.1 or later.
             *
             * In non-CBC mode, check that the fragment length is not less than
             * the tag size of the MAC algorithm.
             *
             * @return true if the length of a fragment matches above
             *         requirements
             */
            private boolean sanityCheck(int tagLen, int fragmentLen) {
                int blockSize = cipher.getBlockSize();
                if ((fragmentLen % blockSize) == 0) {
                    int minimal = tagLen + 1;
                    minimal = (minimal >= blockSize) ? minimal : blockSize;

                    return (fragmentLen >= minimal);
                }

                return false;
            }
        }
    }

    private static final
            class T10BlockWriteCipherGenerator implements WriteCipherGenerator {
        @Override
        public SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new BlockWriteCipher(authenticator,
                    protocolVersion, algorithm, key, params, random);
        }

        static final class BlockWriteCipher extends SSLWriteCipher {
            private final Cipher cipher;

            BlockWriteCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                cipher.init(Cipher.ENCRYPT_MODE, key, params, random);
            }

            @Override
            public int encrypt(byte contentType, ByteBuffer bb) {
                int pos = bb.position();

                // add message authentication code
                MAC signer = (MAC)authenticator;
                if (signer.macAlg().size != 0) {
                    addMac(signer, bb, contentType);
                } else {
                    authenticator.increaseSequenceNumber();
                }

                int blockSize = cipher.getBlockSize();
                int len = addPadding(bb, blockSize);
                bb.position(pos);

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Padded plaintext before ENCRYPTION",
                            bb.duplicate());
                }

                ByteBuffer dup = bb.duplicate();
                try {
                    if (len != cipher.update(dup, bb)) {
                        // catch BouncyCastle buffering error
                        throw new RuntimeException(
                                "Unexpected number of plaintext bytes");
                    }

                    if (bb.position() != dup.position()) {
                        throw new RuntimeException(
                                "Unexpected ByteBuffer position");
                    }
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }

                return len;
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int getExplicitNonceSize() {
                return 0;
            }

            @Override
            int calculateFragmentSize(int packetLimit, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                int blockSize = cipher.getBlockSize();
                int fragLen = packetLimit - headerSize;
                fragLen -= (fragLen % blockSize);   // cannot hold a block
                // No padding for a maximum fragment.
                fragLen -= 1;       // 1 byte padding length field: 0x00
                fragLen -= macLen;
                return fragLen;
            }

            @Override
            int calculatePacketSize(int fragmentSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                int blockSize = cipher.getBlockSize();
                int paddedLen = fragmentSize + macLen + 1;
                if ((paddedLen % blockSize)  != 0) {
                    paddedLen += blockSize - 1;
                    paddedLen -= paddedLen % blockSize;
                }

                return headerSize + paddedLen;
            }

            @Override
            boolean isCBCMode() {
                return true;
            }
        }
    }

    // For TLS 1.1 and 1.2
    private static final
            class T11BlockReadCipherGenerator implements ReadCipherGenerator {
        @Override
        public SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator, ProtocolVersion protocolVersion,
                String algorithm, Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new BlockReadCipher(authenticator, protocolVersion,
                    sslCipher, algorithm, key, params, random);
        }

        static final class BlockReadCipher extends SSLReadCipher {
            private final Cipher cipher;

            BlockReadCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion,
                    SSLCipher sslCipher, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                if (params == null) {
                    params = new IvParameterSpec(new byte[sslCipher.ivSize]);
                }
                cipher.init(Cipher.DECRYPT_MODE, key, params, random);
            }

            @Override
            public Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException {
                BadPaddingException reservedBPE = null;

                // sanity check length of the ciphertext
                MAC signer = (MAC)authenticator;
                int cipheredLength = bb.remaining();
                int tagLen = signer.macAlg().size;
                if (tagLen != 0) {
                    if (!sanityCheck(tagLen, bb.remaining())) {
                        reservedBPE = new BadPaddingException(
                                "ciphertext sanity check failed");
                    }
                }

                // decryption
                int len = bb.remaining();
                int pos = bb.position();
                ByteBuffer dup = bb.duplicate();
                try {
                    if (len != cipher.update(dup, bb)) {
                        // catch BouncyCastle buffering error
                        throw new RuntimeException(
                                "Unexpected number of plaintext bytes");
                    }

                    if (bb.position() != dup.position()) {
                        throw new RuntimeException(
                                "Unexpected ByteBuffer position");
                    }
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Padded plaintext after DECRYPTION",
                            bb.duplicate().position(pos));
                }

                // Ignore the explicit nonce.
                bb.position(pos + cipher.getBlockSize());
                pos = bb.position();

                // remove the block padding
                int blockSize = cipher.getBlockSize();
                bb.position(pos);
                try {
                    removePadding(bb, tagLen, blockSize, protocolVersion);
                } catch (BadPaddingException bpe) {
                    if (reservedBPE == null) {
                        reservedBPE = bpe;
                    }
                }

                // Requires message authentication code for null, stream and
                // block cipher suites.
                try {
                    if (tagLen != 0) {
                        checkCBCMac(signer, bb,
                                contentType, cipheredLength, sequence);
                    } else {
                        authenticator.increaseSequenceNumber();
                    }
                } catch (BadPaddingException bpe) {
                    if (reservedBPE == null) {
                        reservedBPE = bpe;
                    }
                }

                // Is it a failover?
                if (reservedBPE != null) {
                    throw reservedBPE;
                }

                return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int estimateFragmentSize(int packetSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;

                // No padding for a maximum fragment.
                //
                // 1 byte padding length field: 0x00
                int nonceSize = cipher.getBlockSize();
                return packetSize - headerSize - nonceSize - macLen - 1;
            }

            /**
             * Sanity check the length of a fragment before decryption.
             *
             * In CBC mode, check that the fragment length is one or multiple
             * times of the block size of the cipher suite, and is at least
             * one (one is the smallest size of padding in CBC mode) bigger
             * than the tag size of the MAC algorithm except the explicit IV
             * size for TLS 1.1 or later.
             *
             * In non-CBC mode, check that the fragment length is not less than
             * the tag size of the MAC algorithm.
             *
             * @return true if the length of a fragment matches above
             *         requirements
             */
            private boolean sanityCheck(int tagLen, int fragmentLen) {
                int blockSize = cipher.getBlockSize();
                if ((fragmentLen % blockSize) == 0) {
                    int minimal = tagLen + 1;
                    minimal = (minimal >= blockSize) ? minimal : blockSize;
                    minimal += blockSize;

                    return (fragmentLen >= minimal);
                }

                return false;
            }
        }
    }

    // For TLS 1.1 and 1.2
    private static final
            class T11BlockWriteCipherGenerator implements WriteCipherGenerator {
        @Override
        public SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator, ProtocolVersion protocolVersion,
                String algorithm, Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new BlockWriteCipher(authenticator, protocolVersion,
                    sslCipher, algorithm, key, params, random);
        }

        static final class BlockWriteCipher extends SSLWriteCipher {
            private final Cipher cipher;
            private final SecureRandom random;

            BlockWriteCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion,
                    SSLCipher sslCipher, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                this.random = random;
                if (params == null) {
                    params = new IvParameterSpec(new byte[sslCipher.ivSize]);
                }
                cipher.init(Cipher.ENCRYPT_MODE, key, params, random);
            }

            @Override
            public int encrypt(byte contentType, ByteBuffer bb) {
                // To be unique and aware of overflow-wrap, sequence number
                // is used as the nonce_explicit of block cipher suites.
                int pos = bb.position();

                // add message authentication code
                MAC signer = (MAC)authenticator;
                if (signer.macAlg().size != 0) {
                    addMac(signer, bb, contentType);
                } else {
                    authenticator.increaseSequenceNumber();
                }

                // DON'T WORRY, the nonce spaces are considered already.
                byte[] nonce = new byte[cipher.getBlockSize()];
                random.nextBytes(nonce);
                pos = pos - nonce.length;
                bb.position(pos);
                bb.put(nonce);
                bb.position(pos);

                int blockSize = cipher.getBlockSize();
                int len = addPadding(bb, blockSize);
                bb.position(pos);

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Padded plaintext before ENCRYPTION",
                            bb.duplicate());
                }

                ByteBuffer dup = bb.duplicate();
                try {
                    if (len != cipher.update(dup, bb)) {
                        // catch BouncyCastle buffering error
                        throw new RuntimeException(
                                "Unexpected number of plaintext bytes");
                    }

                    if (bb.position() != dup.position()) {
                        throw new RuntimeException(
                                "Unexpected ByteBuffer position");
                    }
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }

                return len;
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int getExplicitNonceSize() {
                return cipher.getBlockSize();
            }

            @Override
            int calculateFragmentSize(int packetLimit, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                int blockSize = cipher.getBlockSize();
                int fragLen = packetLimit - headerSize - blockSize;
                fragLen -= (fragLen % blockSize);   // cannot hold a block
                // No padding for a maximum fragment.
                fragLen -= 1;       // 1 byte padding length field: 0x00
                fragLen -= macLen;
                return fragLen;
            }

            @Override
            int calculatePacketSize(int fragmentSize, int headerSize) {
                int macLen = ((MAC)authenticator).macAlg().size;
                int blockSize = cipher.getBlockSize();
                int paddedLen = fragmentSize + macLen + 1;
                if ((paddedLen % blockSize)  != 0) {
                    paddedLen += blockSize - 1;
                    paddedLen -= paddedLen % blockSize;
                }

                return headerSize + blockSize + paddedLen;
            }

            @Override
            boolean isCBCMode() {
                return true;
            }
        }
    }

    private static final
            class T12GcmReadCipherGenerator implements ReadCipherGenerator {
        @Override
        public SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new GcmReadCipher(authenticator, protocolVersion, sslCipher,
                    algorithm, key, params, random);
        }

        static final class GcmReadCipher extends SSLReadCipher {
            private final Cipher cipher;
            private final int tagSize;
            private final Key key;
            private final byte[] fixedIv;
            private final int recordIvSize;
            private final SecureRandom random;

            GcmReadCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion,
                    SSLCipher sslCipher, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                this.tagSize = sslCipher.tagSize;
                this.key = key;
                this.fixedIv = ((IvParameterSpec)params).getIV();
                this.recordIvSize = sslCipher.ivSize - sslCipher.fixedIvSize;
                this.random = random;

                // DON'T initialize the cipher for AEAD!
            }

            @Override
            public Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException {
                if (bb.remaining() < (recordIvSize + tagSize)) {
                    throw new BadPaddingException(
                        "Insufficient buffer remaining for AEAD cipher " +
                        "fragment (" + bb.remaining() + "). Needs to be " +
                        "more than or equal to IV size (" + recordIvSize +
                         ") + tag size (" + tagSize + ")");
                }

                // initialize the AEAD cipher for the unique IV
                byte[] iv = Arrays.copyOf(fixedIv,
                                    fixedIv.length + recordIvSize);
                bb.get(iv, fixedIv.length, recordIvSize);
                GCMParameterSpec spec = new GCMParameterSpec(tagSize * 8, iv);
                try {
                    cipher.init(Cipher.DECRYPT_MODE, key, spec, random);
                } catch (InvalidKeyException |
                            InvalidAlgorithmParameterException ikae) {
                    // unlikely to happen
                    throw new RuntimeException(
                                "invalid key or spec in GCM mode", ikae);
                }

                // update the additional authentication data
                byte[] aad = authenticator.acquireAuthenticationBytes(
                        contentType, bb.remaining() - tagSize,
                        sequence);
                cipher.updateAAD(aad);

                // DON'T decrypt the nonce_explicit for AEAD mode. The buffer
                // position has moved out of the nonce_explicit range.
                int len, pos = bb.position();
                ByteBuffer dup = bb.duplicate();
                try {
                    len = cipher.doFinal(dup, bb);
                } catch (IllegalBlockSizeException ibse) {
                    // unlikely to happen
                    throw new RuntimeException(
                        "Cipher error in AEAD mode \"" + ibse.getMessage() +
                        " \"in JCE provider " + cipher.getProvider().getName());
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }
                // reset the limit to the end of the decrypted data
                bb.position(pos);
                bb.limit(pos + len);

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Plaintext after DECRYPTION", bb.duplicate());
                }

                return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int estimateFragmentSize(int packetSize, int headerSize) {
                return packetSize - headerSize - recordIvSize - tagSize;
            }
        }
    }

    private static final
            class T12GcmWriteCipherGenerator implements WriteCipherGenerator {
        @Override
        public SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator,
                ProtocolVersion protocolVersion, String algorithm,
                Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new GcmWriteCipher(authenticator, protocolVersion, sslCipher,
                    algorithm, key, params, random);
        }

        private static final class GcmWriteCipher extends SSLWriteCipher {
            private final Cipher cipher;
            private final int tagSize;
            private final Key key;
            private final byte[] fixedIv;
            private final int recordIvSize;
            private final SecureRandom random;

            GcmWriteCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion,
                    SSLCipher sslCipher, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                this.tagSize = sslCipher.tagSize;
                this.key = key;
                this.fixedIv = ((IvParameterSpec)params).getIV();
                this.recordIvSize = sslCipher.ivSize - sslCipher.fixedIvSize;
                this.random = random;

                // DON'T initialize the cipher for AEAD!
            }

            @Override
            public int encrypt(byte contentType,
                    ByteBuffer bb) {
                // To be unique and aware of overflow-wrap, sequence number
                // is used as the nonce_explicit of AEAD cipher suites.
                byte[] nonce = authenticator.sequenceNumber();

                // initialize the AEAD cipher for the unique IV
                byte[] iv = Arrays.copyOf(fixedIv,
                                            fixedIv.length + nonce.length);
                System.arraycopy(nonce, 0, iv, fixedIv.length, nonce.length);

                GCMParameterSpec spec = new GCMParameterSpec(tagSize * 8, iv);
                try {
                    cipher.init(Cipher.ENCRYPT_MODE, key, spec, random);
                } catch (InvalidKeyException |
                            InvalidAlgorithmParameterException ikae) {
                    // unlikely to happen
                    throw new RuntimeException(
                                "invalid key or spec in GCM mode", ikae);
                }

                // Update the additional authentication data, using the
                // implicit sequence number of the authenticator.
                byte[] aad = authenticator.acquireAuthenticationBytes(
                                        contentType, bb.remaining(), null);
                cipher.updateAAD(aad);

                // DON'T WORRY, the nonce spaces are considered already.
                bb.position(bb.position() - nonce.length);
                bb.put(nonce);

                // DON'T encrypt the nonce for AEAD mode.
                int len, pos = bb.position();
                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Plaintext before ENCRYPTION",
                            bb.duplicate());
                }

                ByteBuffer dup = bb.duplicate();
                int outputSize = cipher.getOutputSize(dup.remaining());
                if (outputSize > bb.remaining()) {
                    // Need to expand the limit of the output buffer for
                    // the authentication tag.
                    //
                    // DON'T worry about the buffer's capacity, we have
                    // reserved space for the authentication tag.
                    bb.limit(pos + outputSize);
                }

                try {
                    len = cipher.doFinal(dup, bb);
                } catch (IllegalBlockSizeException |
                            BadPaddingException | ShortBufferException ibse) {
                    // unlikely to happen
                    throw new RuntimeException(
                            "Cipher error in AEAD mode in JCE provider " +
                            cipher.getProvider().getName(), ibse);
                }

                if (len != outputSize) {
                    throw new RuntimeException(
                            "Cipher buffering error in JCE provider " +
                            cipher.getProvider().getName());
                }

                return len + nonce.length;
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int getExplicitNonceSize() {
                return recordIvSize;
            }

            @Override
            int calculateFragmentSize(int packetLimit, int headerSize) {
                return packetLimit - headerSize - recordIvSize - tagSize;
            }

            @Override
            int calculatePacketSize(int fragmentSize, int headerSize) {
                return fragmentSize + headerSize + recordIvSize + tagSize;
            }
        }
    }

    private static final
            class T13GcmReadCipherGenerator implements ReadCipherGenerator {

        @Override
        public SSLReadCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator, ProtocolVersion protocolVersion,
                String algorithm, Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new GcmReadCipher(authenticator, protocolVersion, sslCipher,
                    algorithm, key, params, random);
        }

        static final class GcmReadCipher extends SSLReadCipher {
            private final Cipher cipher;
            private final int tagSize;
            private final Key key;
            private final byte[] iv;
            private final SecureRandom random;

            GcmReadCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion,
                    SSLCipher sslCipher, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                this.tagSize = sslCipher.tagSize;
                this.key = key;
                this.iv = ((IvParameterSpec)params).getIV();
                this.random = random;

                keyLimitCountdown = cipherLimits.getOrDefault(
                        algorithm.toUpperCase() + ":" + tag[0], 0L);
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.fine("KeyLimit read side: algorithm = " +
                            algorithm.toUpperCase() + ":" + tag[0] +
                            "\ncountdown value = " + keyLimitCountdown);
                }
                if (keyLimitCountdown > 0) {
                    keyLimitEnabled = true;
                }
                // DON'T initialize the cipher for AEAD!
            }

            @Override
            public Plaintext decrypt(byte contentType, ByteBuffer bb,
                    byte[] sequence) throws GeneralSecurityException {
                // An implementation may receive an unencrypted record of type
                // change_cipher_spec consisting of the single byte value 0x01
                // at any time after the first ClientHello message has been
                // sent or received and before the peer's Finished message has
                // been received and MUST simply drop it without further
                // processing.
                if (contentType == ContentType.CHANGE_CIPHER_SPEC.id) {
                    return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
                }

                if (bb.remaining() <= tagSize) {
                    throw new BadPaddingException(
                        "Insufficient buffer remaining for AEAD cipher " +
                        "fragment (" + bb.remaining() + "). Needs to be " +
                        "more than tag size (" + tagSize + ")");
                }

                byte[] sn = sequence;
                if (sn == null) {
                    sn = authenticator.sequenceNumber();
                }
                byte[] nonce = iv.clone();
                int offset = nonce.length - sn.length;
                for (int i = 0; i < sn.length; i++) {
                    nonce[offset + i] ^= sn[i];
                }

                // initialize the AEAD cipher for the unique IV
                GCMParameterSpec spec =
                        new GCMParameterSpec(tagSize * 8, nonce);
                try {
                    cipher.init(Cipher.DECRYPT_MODE, key, spec, random);
                } catch (InvalidKeyException |
                            InvalidAlgorithmParameterException ikae) {
                    // unlikely to happen
                    throw new RuntimeException(
                                "invalid key or spec in GCM mode", ikae);
                }

                // Update the additional authentication data, using the
                // implicit sequence number of the authenticator.
                byte[] aad = authenticator.acquireAuthenticationBytes(
                                        contentType, bb.remaining(), sn);
                cipher.updateAAD(aad);

                int len, pos = bb.position();
                ByteBuffer dup = bb.duplicate();
                try {
                    len = cipher.doFinal(dup, bb);
                } catch (IllegalBlockSizeException ibse) {
                    // unlikely to happen
                    throw new RuntimeException(
                        "Cipher error in AEAD mode \"" + ibse.getMessage() +
                        " \"in JCE provider " + cipher.getProvider().getName());
                } catch (ShortBufferException sbe) {
                    // catch BouncyCastle buffering error
                    throw new RuntimeException("Cipher buffering error in " +
                        "JCE provider " + cipher.getProvider().getName(), sbe);
                }
                // reset the limit to the end of the decrypted data
                bb.position(pos);
                bb.limit(pos + len);

                // remove inner plaintext padding
                int i = bb.limit() - 1;
                for (; i > 0 && bb.get(i) == 0; i--) {
                    // blank
                }
                if (i < (pos + 1)) {
                    throw new BadPaddingException(
                            "Incorrect inner plaintext: no content type");
                }
                contentType = bb.get(i);
                bb.limit(i);

                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Plaintext after DECRYPTION", bb.duplicate());
                }
                if (keyLimitEnabled) {
                    keyLimitCountdown -= len;
                }

                return new Plaintext(contentType,
                        ProtocolVersion.NONE.major, ProtocolVersion.NONE.minor,
                        -1, -1L, bb.slice());
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int estimateFragmentSize(int packetSize, int headerSize) {
                return packetSize - headerSize - tagSize;
            }
        }
    }

    private static final
            class T13GcmWriteCipherGenerator implements WriteCipherGenerator {
        @Override
        public SSLWriteCipher createCipher(SSLCipher sslCipher,
                Authenticator authenticator, ProtocolVersion protocolVersion,
                String algorithm, Key key, AlgorithmParameterSpec params,
                SecureRandom random) throws GeneralSecurityException {
            return new GcmWriteCipher(authenticator, protocolVersion, sslCipher,
                    algorithm, key, params, random);
        }

        private static final class GcmWriteCipher extends SSLWriteCipher {
            private final Cipher cipher;
            private final int tagSize;
            private final Key key;
            private final byte[] iv;
            private final SecureRandom random;

            GcmWriteCipher(Authenticator authenticator,
                    ProtocolVersion protocolVersion,
                    SSLCipher sslCipher, String algorithm,
                    Key key, AlgorithmParameterSpec params,
                    SecureRandom random) throws GeneralSecurityException {
                super(authenticator, protocolVersion);
                this.cipher = JsseJce.getCipher(algorithm);
                this.tagSize = sslCipher.tagSize;
                this.key = key;
                this.iv = ((IvParameterSpec)params).getIV();
                this.random = random;

                keyLimitCountdown = cipherLimits.getOrDefault(
                        algorithm.toUpperCase() + ":" + tag[0], 0L);
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.fine("KeyLimit write side: algorithm = "
                            + algorithm.toUpperCase() + ":" + tag[0] +
                            "\ncountdown value = " + keyLimitCountdown);
                }
                if (keyLimitCountdown > 0) {
                    keyLimitEnabled = true;
                }

                // DON'T initialize the cipher for AEAD!
            }

            @Override
            public int encrypt(byte contentType,
                    ByteBuffer bb) {
                byte[] sn = authenticator.sequenceNumber();
                byte[] nonce = iv.clone();
                int offset = nonce.length - sn.length;
                for (int i = 0; i < sn.length; i++) {
                    nonce[offset + i] ^= sn[i];
                }

                // initialize the AEAD cipher for the unique IV
                GCMParameterSpec spec =
                        new GCMParameterSpec(tagSize * 8, nonce);
                try {
                    cipher.init(Cipher.ENCRYPT_MODE, key, spec, random);
                } catch (InvalidKeyException |
                            InvalidAlgorithmParameterException ikae) {
                    // unlikely to happen
                    throw new RuntimeException(
                                "invalid key or spec in GCM mode", ikae);
                }

                // Update the additional authentication data, using the
                // implicit sequence number of the authenticator.
                int outputSize = cipher.getOutputSize(bb.remaining());
                byte[] aad = authenticator.acquireAuthenticationBytes(
                                        contentType, outputSize, sn);
                cipher.updateAAD(aad);

                int len, pos = bb.position();
                if (SSLLogger.isOn && SSLLogger.isOn("plaintext")) {
                    SSLLogger.fine(
                            "Plaintext before ENCRYPTION",
                            bb.duplicate());
                }

                ByteBuffer dup = bb.duplicate();
                if (outputSize > bb.remaining()) {
                    // Need to expand the limit of the output buffer for
                    // the authentication tag.
                    //
                    // DON'T worry about the buffer's capacity, we have
                    // reserved space for the authentication tag.
                    bb.limit(pos + outputSize);
                }

                try {
                    len = cipher.doFinal(dup, bb);
                } catch (IllegalBlockSizeException |
                            BadPaddingException | ShortBufferException ibse) {
                    // unlikely to happen
                    throw new RuntimeException(
                            "Cipher error in AEAD mode in JCE provider " +
                            cipher.getProvider().getName(), ibse);
                }

                if (len != outputSize) {
                    throw new RuntimeException(
                            "Cipher buffering error in JCE provider " +
                            cipher.getProvider().getName());
                }

                if (keyLimitEnabled) {
                    keyLimitCountdown -= len;
                }
                return len;
            }

            @Override
            void dispose() {
                if (cipher != null) {
                    try {
                        cipher.doFinal();
                    } catch (Exception e) {
                        // swallow all types of exceptions.
                    }
                }
            }

            @Override
            int getExplicitNonceSize() {
                return 0;
            }

            @Override
            int calculateFragmentSize(int packetLimit, int headerSize) {
                return packetLimit - headerSize - tagSize;
            }

            @Override
            int calculatePacketSize(int fragmentSize, int headerSize) {
                return fragmentSize + headerSize + tagSize;
            }
        }
    }

    private static void addMac(MAC signer,
            ByteBuffer destination, byte contentType) {
        if (signer.macAlg().size != 0) {
            int dstContent = destination.position();
            byte[] hash = signer.compute(contentType, destination, false);

            /*
             * position was advanced to limit in MAC compute above.
             *
             * Mark next area as writable (above layers should have
             * established that we have plenty of room), then write
             * out the hash.
             */
            destination.limit(destination.limit() + hash.length);
            destination.put(hash);

            // reset the position and limit
            destination.position(dstContent);
        }
    }

    // for null and stream cipher
    private static void checkStreamMac(MAC signer, ByteBuffer bb,
            byte contentType,  byte[] sequence) throws BadPaddingException {
        int tagLen = signer.macAlg().size;

        // Requires message authentication code for null, stream and
        // block cipher suites.
        if (tagLen != 0) {
            int contentLen = bb.remaining() - tagLen;
            if (contentLen < 0) {
                throw new BadPaddingException("bad record");
            }

            // Run MAC computation and comparison on the payload.
            //
            // MAC data would be stripped off during the check.
            if (checkMacTags(contentType, bb, signer, sequence, false)) {
                throw new BadPaddingException("bad record MAC");
            }
        }
    }

    // for CBC cipher
    private static void checkCBCMac(MAC signer, ByteBuffer bb,
            byte contentType, int cipheredLength,
            byte[] sequence) throws BadPaddingException {
        BadPaddingException reservedBPE = null;
        int tagLen = signer.macAlg().size;
        int pos = bb.position();

        if (tagLen != 0) {
            int contentLen = bb.remaining() - tagLen;
            if (contentLen < 0) {
                reservedBPE = new BadPaddingException("bad record");

                // set offset of the dummy MAC
                contentLen = cipheredLength - tagLen;
                bb.limit(pos + cipheredLength);
            }

            // Run MAC computation and comparison on the payload.
            //
            // MAC data would be stripped off during the check.
            if (checkMacTags(contentType, bb, signer, sequence, false)) {
                if (reservedBPE == null) {
                    reservedBPE =
                            new BadPaddingException("bad record MAC");
                }
            }

            // Run MAC computation and comparison on the remainder.
            int remainingLen = calculateRemainingLen(
                    signer, cipheredLength, contentLen);

            // NOTE: remainingLen may be bigger (less than 1 block of the
            // hash algorithm of the MAC) than the cipheredLength.
            //
            // Is it possible to use a static buffer, rather than allocate
            // it dynamically?
            remainingLen += signer.macAlg().size;
            ByteBuffer temporary = ByteBuffer.allocate(remainingLen);

            // Won't need to worry about the result on the remainder. And
            // then we won't need to worry about what's actual data to
            // check MAC tag on.  We start the check from the header of the
            // buffer so that we don't need to construct a new byte buffer.
            checkMacTags(contentType, temporary, signer, sequence, true);
        }

        // Is it a failover?
        if (reservedBPE != null) {
            throw reservedBPE;
        }
    }

    /*
     * Run MAC computation and comparison
     */
    private static boolean checkMacTags(byte contentType, ByteBuffer bb,
            MAC signer, byte[] sequence, boolean isSimulated) {
        int tagLen = signer.macAlg().size;
        int position = bb.position();
        int lim = bb.limit();
        int macOffset = lim - tagLen;

        bb.limit(macOffset);
        byte[] hash = signer.compute(contentType, bb, sequence, isSimulated);
        if (hash == null || tagLen != hash.length) {
            // Something is wrong with MAC implementation.
            throw new RuntimeException("Internal MAC error");
        }

        bb.position(macOffset);
        bb.limit(lim);
        try {
            int[] results = compareMacTags(bb, hash);
            return (results[0] != 0);
        } finally {
            // reset to the data
            bb.position(position);
            bb.limit(macOffset);
        }
    }

    /*
     * A constant-time comparison of the MAC tags.
     *
     * Please DON'T change the content of the ByteBuffer parameter!
     */
    private static int[] compareMacTags(ByteBuffer bb, byte[] tag) {
        // An array of hits is used to prevent Hotspot optimization for
        // the purpose of a constant-time check.
        int[] results = {0, 0};     // {missed #, matched #}

        // The caller ensures there are enough bytes available in the buffer.
        // So we won't need to check the remaining of the buffer.
        for (byte t : tag) {
            if (bb.get() != t) {
                results[0]++;       // mismatched bytes
            } else {
                results[1]++;       // matched bytes
            }
        }

        return results;
    }

    /*
     * Calculate the length of a dummy buffer to run MAC computation
     * and comparison on the remainder.
     *
     * The caller MUST ensure that the fullLen is not less than usedLen.
     */
    private static int calculateRemainingLen(
            MAC signer, int fullLen, int usedLen) {

        int blockLen = signer.macAlg().hashBlockSize;
        int minimalPaddingLen = signer.macAlg().minimalPaddingSize;

        // (blockLen - minimalPaddingLen) is the maximum message size of
        // the last block of hash function operation. See FIPS 180-4, or
        // MD5 specification.
        fullLen += 13 - (blockLen - minimalPaddingLen);
        usedLen += 13 - (blockLen - minimalPaddingLen);

        // Note: fullLen is always not less than usedLen, and blockLen
        // is always bigger than minimalPaddingLen, so we don't worry
        // about negative values. 0x01 is added to the result to ensure
        // that the return value is positive.  The extra one byte does
        // not impact the overall MAC compression function evaluations.
        return 0x01 + (int)(Math.ceil(fullLen/(1.0d * blockLen)) -
                Math.ceil(usedLen/(1.0d * blockLen))) * blockLen;
    }

    private static int addPadding(ByteBuffer bb, int blockSize) {

        int     len = bb.remaining();
        int     offset = bb.position();

        int     newlen = len + 1;
        byte    pad;
        int     i;

        if ((newlen % blockSize) != 0) {
            newlen += blockSize - 1;
            newlen -= newlen % blockSize;
        }
        pad = (byte) (newlen - len);

        /*
         * Update the limit to what will be padded.
         */
        bb.limit(newlen + offset);

        /*
         * TLS version of the padding works for both SSLv3 and TLSv1
         */
        for (i = 0, offset += len; i < pad; i++) {
            bb.put(offset++, (byte) (pad - 1));
        }

        bb.position(offset);
        bb.limit(offset);

        return newlen;
    }

    private static int removePadding(ByteBuffer bb,
            int tagLen, int blockSize,
            ProtocolVersion protocolVersion) throws BadPaddingException {
        int len = bb.remaining();
        int offset = bb.position();

        // last byte is length byte (i.e. actual padding length - 1)
        int padOffset = offset + len - 1;
        int padLen = bb.get(padOffset) & 0xFF;

        int newLen = len - (padLen + 1);
        if ((newLen - tagLen) < 0) {
            // If the buffer is not long enough to contain the padding plus
            // a MAC tag, do a dummy constant-time padding check.
            //
            // Note that it is a dummy check, so we won't care about what is
            // the actual padding data.
            checkPadding(bb.duplicate(), (byte)(padLen & 0xFF));

            throw new BadPaddingException("Invalid Padding length: " + padLen);
        }

        // The padding data should be filled with the padding length value.
        int[] results = checkPadding(
                bb.duplicate().position(offset + newLen),
                (byte)(padLen & 0xFF));
        if (protocolVersion.useTLS10PlusSpec()) {
            if (results[0] != 0) {          // padding data has invalid bytes
                throw new BadPaddingException("Invalid TLS padding data");
            }
        } else { // SSLv3
            // SSLv3 requires 0 <= length byte < block size
            // some implementations do 1 <= length byte <= block size,
            // so accept that as well
            // v3 does not require any particular value for the other bytes
            if (padLen > blockSize) {
                throw new BadPaddingException("Padding length (" +
                padLen + ") of SSLv3 message should not be bigger " +
                "than the block size (" + blockSize + ")");
            }
        }

        // Reset buffer limit to remove padding.
        bb.limit(offset + newLen);

        return newLen;
    }

    /*
     * A constant-time check of the padding.
     *
     * NOTE that we are checking both the padding and the padLen bytes here.
     *
     * The caller MUST ensure that the bb parameter has remaining.
     */
    private static int[] checkPadding(ByteBuffer bb, byte pad) {
        if (!bb.hasRemaining()) {
            throw new RuntimeException("hasRemaining() must be positive");
        }

        // An array of hits is used to prevent Hotspot optimization for
        // the purpose of a constant-time check.
        int[] results = {0, 0};    // {missed #, matched #}
        bb.mark();
        for (int i = 0; i <= 256; bb.reset()) {
            for (; bb.hasRemaining() && i <= 256; i++) {
                if (bb.get() != pad) {
                    results[0]++;       // mismatched padding data
                } else {
                    results[1]++;       // matched padding data
                }
            }
        }

        return results;
    }
}



==> listings/SSLExtension.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.text.MessageFormat;
import java.util.Collection;
import java.util.Collections;
import java.util.LinkedList;
import java.util.Locale;
import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.util.HexDumpEncoder;

enum SSLExtension implements SSLStringizer {
    // Extensions defined in RFC 6066
    CH_SERVER_NAME          (0x0000,  "server_name",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_13,
                                ServerNameExtension.chNetworkProducer,
                                ServerNameExtension.chOnLoadConsumer,
                                null,
                                null,
                                null,
                                ServerNameExtension.chStringizer),
    SH_SERVER_NAME          (0x0000, "server_name",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                ServerNameExtension.shNetworkProducer,
                                ServerNameExtension.shOnLoadConsumer,
                                null,
                                null,
                                null,
                                ServerNameExtension.shStringizer),
    EE_SERVER_NAME          (0x0000, "server_name",
                                SSLHandshake.ENCRYPTED_EXTENSIONS,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                ServerNameExtension.eeNetworkProducer,
                                ServerNameExtension.eeOnLoadConsumer,
                                null,
                                null,
                                null,
                                ServerNameExtension.shStringizer),
    CH_MAX_FRAGMENT_LENGTH (0x0001, "max_fragment_length",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_13,
                                MaxFragExtension.chNetworkProducer,
                                MaxFragExtension.chOnLoadConsumer,
                                null,
                                null,
                                null,
                                MaxFragExtension.maxFragLenStringizer),
    SH_MAX_FRAGMENT_LENGTH (0x0001, "max_fragment_length",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                MaxFragExtension.shNetworkProducer,
                                MaxFragExtension.shOnLoadConsumer,
                                null,
                                MaxFragExtension.shOnTradeConsumer,
                                null,
                                MaxFragExtension.maxFragLenStringizer),
    EE_MAX_FRAGMENT_LENGTH (0x0001, "max_fragment_length",
                                SSLHandshake.ENCRYPTED_EXTENSIONS,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                MaxFragExtension.eeNetworkProducer,
                                MaxFragExtension.eeOnLoadConsumer,
                                null,
                                MaxFragExtension.eeOnTradeConsumer,
                                null,
                                MaxFragExtension.maxFragLenStringizer),
    CLIENT_CERTIFICATE_URL  (0x0002, "client_certificate_url"),
    TRUSTED_CA_KEYS         (0x0003, "trusted_ca_keys"),
    TRUNCATED_HMAC          (0x0004, "truncated_hmac"),

    CH_STATUS_REQUEST       (0x0005, "status_request",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_13,
                                CertStatusExtension.chNetworkProducer,
                                CertStatusExtension.chOnLoadConsumer,
                                null,
                                null,
                                null,
                                CertStatusExtension.certStatusReqStringizer),
    SH_STATUS_REQUEST       (0x0005, "status_request",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                CertStatusExtension.shNetworkProducer,
                                CertStatusExtension.shOnLoadConsumer,
                                null,
                                null,
                                null,
                                CertStatusExtension.certStatusReqStringizer),

    CR_STATUS_REQUEST       (0x0005, "status_request"),
    CT_STATUS_REQUEST       (0x0005, "status_request",
                                SSLHandshake.CERTIFICATE,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                CertStatusExtension.ctNetworkProducer,
                                CertStatusExtension.ctOnLoadConsumer,
                                null,
                                null,
                                null,
                                CertStatusExtension.certStatusRespStringizer),
    // extensions defined in RFC 4681
    USER_MAPPING            (0x0006, "user_mapping"),

    // extensions defined in RFC 5878
    CLIENT_AUTHZ            (0x0007, "client_authz"),
    SERVER_AUTHZ            (0x0008, "server_authz"),

    // extensions defined in RFC 5081
    CERT_TYPE               (0x0009, "cert_type"),

    // extensions defined in RFC 4492 (ECC)
    CH_SUPPORTED_GROUPS     (0x000A, "supported_groups",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_13,
                                SupportedGroupsExtension.chNetworkProducer,
                                SupportedGroupsExtension.chOnLoadConsumer,
                                null,
                                null,
                                null,
                                SupportedGroupsExtension.sgsStringizer),
    EE_SUPPORTED_GROUPS     (0x000A, "supported_groups",
                                SSLHandshake.ENCRYPTED_EXTENSIONS,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                SupportedGroupsExtension.eeNetworkProducer,
                                SupportedGroupsExtension.eeOnLoadConsumer,
                                null,
                                null,
                                null,
                                SupportedGroupsExtension.sgsStringizer),

    CH_EC_POINT_FORMATS     (0x000B, "ec_point_formats",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                ECPointFormatsExtension.chNetworkProducer,
                                ECPointFormatsExtension.chOnLoadConsumer,
                                null,
                                null,
                                null,
                                ECPointFormatsExtension.epfStringizer),
    SH_EC_POINT_FORMATS     (0x000B, "ec_point_formats",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                null,   // not use of the producer
                                ECPointFormatsExtension.shOnLoadConsumer,
                                null,
                                null,
                                null,
                                ECPointFormatsExtension.epfStringizer),

    // extensions defined in RFC 5054
    SRP                     (0x000C, "srp"),

    // extensions defined in RFC 5246
    CH_SIGNATURE_ALGORITHMS (0x000D, "signature_algorithms",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_12_13,
                                SignatureAlgorithmsExtension.chNetworkProducer,
                                SignatureAlgorithmsExtension.chOnLoadConsumer,
                                SignatureAlgorithmsExtension.chOnLoadAbsence,
                                SignatureAlgorithmsExtension.chOnTradeConsumer,
                                SignatureAlgorithmsExtension.chOnTradeAbsence,
                                SignatureAlgorithmsExtension.ssStringizer),
    CR_SIGNATURE_ALGORITHMS (0x000D, "signature_algorithms",
                                SSLHandshake.CERTIFICATE_REQUEST,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                SignatureAlgorithmsExtension.crNetworkProducer,
                                SignatureAlgorithmsExtension.crOnLoadConsumer,
                                SignatureAlgorithmsExtension.crOnLoadAbsence,
                                SignatureAlgorithmsExtension.crOnTradeConsumer,
                                null,
                                SignatureAlgorithmsExtension.ssStringizer),

    CH_SIGNATURE_ALGORITHMS_CERT (0x0032, "signature_algorithms_cert",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_12_13,
                                CertSignAlgsExtension.chNetworkProducer,
                                CertSignAlgsExtension.chOnLoadConsumer,
                                null,
                                CertSignAlgsExtension.chOnTradeConsumer,
                                null,
                                CertSignAlgsExtension.ssStringizer),
    CR_SIGNATURE_ALGORITHMS_CERT (0x0032, "signature_algorithms_cert",
                                SSLHandshake.CERTIFICATE_REQUEST,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                CertSignAlgsExtension.crNetworkProducer,
                                CertSignAlgsExtension.crOnLoadConsumer,
                                null,
                                CertSignAlgsExtension.crOnTradeConsumer,
                                null,
                                CertSignAlgsExtension.ssStringizer),

    // extensions defined in RFC 5764
    USE_SRTP                (0x000E, "use_srtp"),

    // extensions defined in RFC 6520
    HEARTBEAT               (0x000E, "heartbeat"),

    // extension defined in RFC 7301 (ALPN)
    CH_ALPN                 (0x0010, "application_layer_protocol_negotiation",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_13,
                                AlpnExtension.chNetworkProducer,
                                AlpnExtension.chOnLoadConsumer,
                                AlpnExtension.chOnLoadAbsence,
                                null,
                                null,
                                AlpnExtension.alpnStringizer),
    SH_ALPN                 (0x0010, "application_layer_protocol_negotiation",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                AlpnExtension.shNetworkProducer,
                                AlpnExtension.shOnLoadConsumer,
                                AlpnExtension.shOnLoadAbsence,
                                null,
                                null,
                                AlpnExtension.alpnStringizer),
    EE_ALPN                 (0x0010, "application_layer_protocol_negotiation",
                                SSLHandshake.ENCRYPTED_EXTENSIONS,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                AlpnExtension.shNetworkProducer,
                                AlpnExtension.shOnLoadConsumer,
                                AlpnExtension.shOnLoadAbsence,
                                null,
                                null,
                                AlpnExtension.alpnStringizer),

    // extensions defined in RFC 6961
    CH_STATUS_REQUEST_V2    (0x0011, "status_request_v2",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                CertStatusExtension.chV2NetworkProducer,
                                CertStatusExtension.chV2OnLoadConsumer,
                                null,
                                null,
                                null,
                                CertStatusExtension.certStatusReqV2Stringizer),
    SH_STATUS_REQUEST_V2    (0x0011, "status_request_v2",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                CertStatusExtension.shV2NetworkProducer,
                                CertStatusExtension.shV2OnLoadConsumer,
                                null,
                                null,
                                null,
                                CertStatusExtension.certStatusReqV2Stringizer),

    // extensions defined in RFC 6962
    SIGNED_CERT_TIMESTAMP   (0x0012, "signed_certificate_timestamp"),

    // extensions defined in RFC 7250
    CLIENT_CERT_TYPE        (0x0013, "padding"),
    SERVER_CERT_TYPE        (0x0014, "server_certificate_type"),

    // extensions defined in RFC 7685
    PADDING                 (0x0015, "client_certificate_type"),

    // extensions defined in RFC 7366
    ENCRYPT_THEN_MAC        (0x0016, "encrypt_then_mac"),

    // extensions defined in RFC 7627
    CH_EXTENDED_MASTER_SECRET  (0x0017, "extended_master_secret",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                ExtendedMasterSecretExtension.chNetworkProducer,
                                ExtendedMasterSecretExtension.chOnLoadConsumer,
                                ExtendedMasterSecretExtension.chOnLoadAbsence,
                                null,
                                null,
                                ExtendedMasterSecretExtension.emsStringizer),
    SH_EXTENDED_MASTER_SECRET  (0x0017, "extended_master_secret",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                ExtendedMasterSecretExtension.shNetworkProducer,
                                ExtendedMasterSecretExtension.shOnLoadConsumer,
                                ExtendedMasterSecretExtension.shOnLoadAbsence,
                                null,
                                null,
                                ExtendedMasterSecretExtension.emsStringizer),

    // extensions defined in RFC draft-ietf-tokbind-negotiation
    TOKEN_BINDING           (0x0018, "token_binding "),

    // extensions defined in RFC 7924
    CACHED_INFO             (0x0019, "cached_info"),

    // extensions defined in RFC 4507/5077
    SESSION_TICKET          (0x0023, "session_ticket"),

    // extensions defined in TLS 1.3
    CH_EARLY_DATA           (0x002A, "early_data"),
    EE_EARLY_DATA           (0x002A, "early_data"),
    NST_EARLY_DATA          (0x002A, "early_data"),

    CH_SUPPORTED_VERSIONS   (0x002B, "supported_versions",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_13,
                                SupportedVersionsExtension.chNetworkProducer,
                                SupportedVersionsExtension.chOnLoadConsumer,
                                null,
                                null,
                                null,
                                SupportedVersionsExtension.chStringizer),
    SH_SUPPORTED_VERSIONS   (0x002B, "supported_versions",
                                SSLHandshake.SERVER_HELLO,
                                        // and HelloRetryRequest
                                ProtocolVersion.PROTOCOLS_OF_13,
                                SupportedVersionsExtension.shNetworkProducer,
                                SupportedVersionsExtension.shOnLoadConsumer,
                                null,
                                null,
                                null,
                                SupportedVersionsExtension.shStringizer),
    HRR_SUPPORTED_VERSIONS  (0x002B, "supported_versions",
                                SSLHandshake.HELLO_RETRY_REQUEST,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                SupportedVersionsExtension.hrrNetworkProducer,
                                SupportedVersionsExtension.hrrOnLoadConsumer,
                                null,
                                null,
                                null,
                                SupportedVersionsExtension.hrrStringizer),
    MH_SUPPORTED_VERSIONS   (0x002B, "supported_versions",
                                SSLHandshake.MESSAGE_HASH,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                SupportedVersionsExtension.hrrReproducer,
                                null, null, null,
                                null,
                                SupportedVersionsExtension.hrrStringizer),

    CH_COOKIE               (0x002C, "cookie",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                CookieExtension.chNetworkProducer,
                                CookieExtension.chOnLoadConsumer,
                                null,
                                CookieExtension.chOnTradeConsumer,
                                null,
                                CookieExtension.cookieStringizer),
    HRR_COOKIE              (0x002C, "cookie",
                                SSLHandshake.HELLO_RETRY_REQUEST,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                CookieExtension.hrrNetworkProducer,
                                CookieExtension.hrrOnLoadConsumer,
                                null, null,
                                null,
                                CookieExtension.cookieStringizer),
    MH_COOKIE               (0x002C, "cookie",
                                SSLHandshake.MESSAGE_HASH,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                CookieExtension.hrrNetworkReproducer,
                                null, null, null,
                                null,
                                CookieExtension.cookieStringizer),

    PSK_KEY_EXCHANGE_MODES  (0x002D, "psk_key_exchange_modes",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                PskKeyExchangeModesExtension.chNetworkProducer,
                                PskKeyExchangeModesExtension.chOnLoadConsumer,
                                PskKeyExchangeModesExtension.chOnLoadAbsence,
                                null,
                                PskKeyExchangeModesExtension.chOnTradeAbsence,
                                PskKeyExchangeModesExtension.pkemStringizer),
    CERTIFICATE_AUTHORITIES (0x002F, "certificate_authorities"),
    OID_FILTERS             (0x0030, "oid_filters"),
    POST_HANDSHAKE_AUTH     (0x0030, "post_handshake_auth"),

    CH_KEY_SHARE            (0x0033, "key_share",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                KeyShareExtension.chNetworkProducer,
                                KeyShareExtension.chOnLoadConsumer,
                                null, null, null,
                                KeyShareExtension.chStringizer),
    SH_KEY_SHARE            (0x0033, "key_share",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                KeyShareExtension.shNetworkProducer,
                                KeyShareExtension.shOnLoadConsumer,
                                KeyShareExtension.shOnLoadAbsence,
                                null,
                                null,
                                KeyShareExtension.shStringizer),
    HRR_KEY_SHARE           (0x0033, "key_share",
                                SSLHandshake.HELLO_RETRY_REQUEST,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                KeyShareExtension.hrrNetworkProducer,
                                KeyShareExtension.hrrOnLoadConsumer,
                                null, null, null,
                                KeyShareExtension.hrrStringizer),
    MH_KEY_SHARE            (0x0033, "key_share",
                                SSLHandshake.MESSAGE_HASH,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                KeyShareExtension.hrrNetworkReproducer,
                                null, null, null, null,
                                KeyShareExtension.hrrStringizer),

    // Extensions defined in RFC 5746
    CH_RENEGOTIATION_INFO   (0xff01, "renegotiation_info",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                RenegoInfoExtension.chNetworkProducer,
                                RenegoInfoExtension.chOnLoadConsumer,
                                RenegoInfoExtension.chOnLoadAbsence,
                                null,
                                null,
                                RenegoInfoExtension.rniStringizer),
    SH_RENEGOTIATION_INFO   (0xff01, "renegotiation_info",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_TO_12,
                                RenegoInfoExtension.shNetworkProducer,
                                RenegoInfoExtension.shOnLoadConsumer,
                                RenegoInfoExtension.shOnLoadAbsence,
                                null,
                                null,
                                RenegoInfoExtension.rniStringizer),

    // TLS 1.3 PSK extension must be last
    CH_PRE_SHARED_KEY       (0x0029, "pre_shared_key",
                                SSLHandshake.CLIENT_HELLO,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                PreSharedKeyExtension.chNetworkProducer,
                                PreSharedKeyExtension.chOnLoadConsumer,
                                PreSharedKeyExtension.chOnLoadAbsence,
                                PreSharedKeyExtension.chOnTradeConsumer,
                                null,
                                PreSharedKeyExtension.chStringizer),
    SH_PRE_SHARED_KEY       (0x0029, "pre_shared_key",
                                SSLHandshake.SERVER_HELLO,
                                ProtocolVersion.PROTOCOLS_OF_13,
                                PreSharedKeyExtension.shNetworkProducer,
                                PreSharedKeyExtension.shOnLoadConsumer,
                                PreSharedKeyExtension.shOnLoadAbsence,
                                null, null,
                                PreSharedKeyExtension.shStringizer);

    final int id;
    final SSLHandshake handshakeType;
    final String name;
    final ProtocolVersion[] supportedProtocols;
    final HandshakeProducer networkProducer;
    final ExtensionConsumer onLoadConsumer;
    final HandshakeAbsence  onLoadAbsence;
    final HandshakeConsumer onTradeConsumer;
    final HandshakeAbsence  onTradeAbsence;
    final SSLStringizer stringizer;

    // known but unsupported extension
    private SSLExtension(int id, String name) {
        this.id = id;
        this.handshakeType = SSLHandshake.NOT_APPLICABLE;
        this.name = name;
        this.supportedProtocols = new ProtocolVersion[0];
        this.networkProducer = null;
        this.onLoadConsumer = null;
        this.onLoadAbsence = null;
        this.onTradeConsumer = null;
        this.onTradeAbsence = null;
        this.stringizer = null;
    }

    // supported extension
    private SSLExtension(int id, String name, SSLHandshake handshakeType,
            ProtocolVersion[] supportedProtocols,
            HandshakeProducer producer,
            ExtensionConsumer onLoadConsumer, HandshakeAbsence onLoadAbsence,
            HandshakeConsumer onTradeConsumer, HandshakeAbsence onTradeAbsence,
            SSLStringizer stringize) {
        this.id = id;
        this.handshakeType = handshakeType;
        this.name = name;
        this.supportedProtocols = supportedProtocols;
        this.networkProducer = producer;
        this.onLoadConsumer = onLoadConsumer;
        this.onLoadAbsence = onLoadAbsence;
        this.onTradeConsumer = onTradeConsumer;
        this.onTradeAbsence = onTradeAbsence;
        this.stringizer = stringize;
    }

    static SSLExtension valueOf(SSLHandshake handshakeType, int extensionType) {
        for (SSLExtension ext : SSLExtension.values()) {
            if (ext.id == extensionType &&
                    ext.handshakeType == handshakeType) {
                return ext;
            }
        }

        return null;
    }

    static boolean isConsumable(int extensionType) {
        for (SSLExtension ext : SSLExtension.values()) {
            if (ext.id == extensionType &&
                    ext.onLoadConsumer != null) {
                return true;
            }
        }

        return false;
    }

    public byte[] produce(ConnectionContext context,
            HandshakeMessage message) throws IOException {
        if (networkProducer != null) {
            return networkProducer.produce(context, message);
        } else {
            throw new UnsupportedOperationException(
                    "Not yet supported extension producing.");
        }
    }

    public void consumeOnLoad(ConnectionContext context,
            HandshakeMessage message, ByteBuffer buffer) throws IOException {
        if (onLoadConsumer != null) {
            onLoadConsumer.consume(context, message, buffer);
        } else {
            throw new UnsupportedOperationException(
                    "Not yet supported extension loading.");
        }
    }

    public void consumeOnTrade(ConnectionContext context,
            HandshakeMessage message) throws IOException {
        if (onTradeConsumer != null) {
            onTradeConsumer.consume(context, message);
        } else {
            throw new UnsupportedOperationException(
                    "Not yet supported extension processing.");
        }
    }

    void absentOnLoad(ConnectionContext context,
            HandshakeMessage message) throws IOException {
        if (onLoadAbsence != null) {
            onLoadAbsence.absent(context, message);
        } else {
            throw new UnsupportedOperationException(
                    "Not yet supported extension absence processing.");
        }
    }

    void absentOnTrade(ConnectionContext context,
            HandshakeMessage message) throws IOException {
        if (onTradeAbsence != null) {
            onTradeAbsence.absent(context, message);
        } else {
            throw new UnsupportedOperationException(
                    "Not yet supported extension absence processing.");
        }
    }

    public boolean isAvailable(ProtocolVersion protocolVersion) {
        for (int i = 0; i < supportedProtocols.length; i++) {
            if (supportedProtocols[i] == protocolVersion) {
                return true;
            }
        }

        return false;
    }

    @Override
    public String toString() {
        return name;
    }

    @Override
    public String toString(ByteBuffer byteBuffer) {
        MessageFormat messageFormat = new MessageFormat(
            "\"{0} ({1})\": '{'\n" +
            "{2}\n" +
            "'}'",
            Locale.ENGLISH);

        String extData;
        if (stringizer == null) {
            HexDumpEncoder hexEncoder = new HexDumpEncoder();
            String encoded = hexEncoder.encode(byteBuffer.duplicate());
            extData = encoded;
        } else {
            extData = stringizer.toString(byteBuffer);
        }

        Object[] messageFields = {
            this.name,
            this.id,
            Utilities.indent(extData)
        };

        return messageFormat.format(messageFields);
    }

    //////////////////////////////////////////////////////
    // Nested extension, consumer and producer interfaces.

    static interface ExtensionConsumer {
        void consume(ConnectionContext context,
                HandshakeMessage message, ByteBuffer buffer) throws IOException;
    }

    /**
     * A (transparent) specification of extension data.
     *
     * This interface contains no methods or constants. Its only purpose is to
     * group all extension data.  All extension data should implement this
     * interface if the data is expected to handle in the following handshake
     * processes.
     */
    static interface SSLExtensionSpec {
        // blank
    }

    // Default enabled client extensions.
    static final class ClientExtensions {
        static final Collection<SSLExtension> defaults;

        static {
            Collection<SSLExtension> extensions = new LinkedList<>();
            for (SSLExtension extension : SSLExtension.values()) {
                if (extension.handshakeType != SSLHandshake.NOT_APPLICABLE) {
                    extensions.add(extension);
                }
            }

            // Switch off SNI extention?
            boolean enableExtension =
                Utilities.getBooleanProperty("jsse.enableSNIExtension", true);
            if (!enableExtension) {
                extensions.remove(CH_SERVER_NAME);
            }

            // To switch off the max_fragment_length extension.
            enableExtension =
                Utilities.getBooleanProperty("jsse.enableMFLExtension", false);
            if (!enableExtension) {
                extensions.remove(CH_MAX_FRAGMENT_LENGTH);
            }

            defaults = Collections.unmodifiableCollection(extensions);
        }
    }

    // Default enabled server extensions.
    static final class ServerExtensions {
        static final Collection<SSLExtension> defaults;

        static {
            Collection<SSLExtension> extensions = new LinkedList<>();
            for (SSLExtension extension : SSLExtension.values()) {
                if (extension.handshakeType != SSLHandshake.NOT_APPLICABLE) {
                    extensions.add(extension);
                }
            }

            defaults = Collections.unmodifiableCollection(extensions);
        }
    }
}


==> listings/SSLExtensions.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.text.MessageFormat;
import java.util.*;

import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.util.HexDumpEncoder;

/**
 * SSL/(D)TLS extensions in a handshake message.
 */
final class SSLExtensions {
    private final HandshakeMessage handshakeMessage;
    private Map<SSLExtension, byte[]> extMap = new LinkedHashMap<>();
    private int encodedLength;

    // Extension map for debug logging
    private final Map<Integer, byte[]> logMap =
            SSLLogger.isOn ? null : new LinkedHashMap<>();

    SSLExtensions(HandshakeMessage handshakeMessage) {
        this.handshakeMessage = handshakeMessage;
        this.encodedLength = 2;         // 2: the length of the extensions.
    }

    SSLExtensions(HandshakeMessage hm,
            ByteBuffer m, SSLExtension[] extensions) throws IOException {
        this.handshakeMessage = hm;

        int len = Record.getInt16(m);
        encodedLength = len + 2;        // 2: the length of the extensions.
        while (len > 0) {
            int extId = Record.getInt16(m);
            int extLen = Record.getInt16(m);
            if (extLen > m.remaining()) {
                hm.handshakeContext.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                        "Error parsing extension (" + extId +
                        "): no sufficient data");
            }

            SSLHandshake handshakeType = hm.handshakeType();
            if (SSLExtension.isConsumable(extId) &&
                    SSLExtension.valueOf(handshakeType, extId) == null) {
                hm.handshakeContext.conContext.fatal(
                        Alert.UNSUPPORTED_EXTENSION,
                        "extension (" + extId +
                        ") should not be presented in " + handshakeType.name);
            }

            boolean isSupported = false;
            for (SSLExtension extension : extensions) {
                if ((extension.id != extId) ||
                        (extension.onLoadConsumer == null)) {
                    continue;
                }

                if (extension.handshakeType != handshakeType) {
                    hm.handshakeContext.conContext.fatal(
                            Alert.UNSUPPORTED_EXTENSION,
                            "extension (" + extId + ") should not be " +
                            "presented in " + handshakeType.name);
                }

                byte[] extData = new byte[extLen];
                m.get(extData);
                extMap.put(extension, extData);
                if (logMap != null) {
                    logMap.put(extId, extData);
                }

                isSupported = true;
                break;
            }

            if (!isSupported) {
                if (logMap != null) {
                    // cache the extension for debug logging
                    byte[] extData = new byte[extLen];
                    m.get(extData);
                    logMap.put(extId, extData);

                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                        SSLLogger.fine(
                                "Ignore unknown or unsupported extension",
                                toString(extId, extData));
                    }
                } else {
                    // ignore the extension
                    int pos = m.position() + extLen;
                    m.position(pos);
                }
            }

            len -= extLen + 4;
        }
    }

    byte[] get(SSLExtension ext) {
        return extMap.get(ext);
    }

    /**
     * Consume the specified extensions.
     */
    void consumeOnLoad(HandshakeContext context,
            SSLExtension[] extensions) throws IOException {
        for (SSLExtension extension : extensions) {
            if (context.negotiatedProtocol != null &&
                    !extension.isAvailable(context.negotiatedProtocol)) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Ignore unsupported extension: " + extension.name);
                }
                continue;
            }

            if (!extMap.containsKey(extension)) {
                if (extension.onLoadAbsence != null) {
                    extension.absentOnLoad(context, handshakeMessage);
                } else if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Ignore unavailable extension: " + extension.name);
                }
                continue;
            }


            if (extension.onLoadConsumer == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.warning(
                        "Ignore unsupported extension: " + extension.name);
                }
                continue;
            }

            ByteBuffer m = ByteBuffer.wrap(extMap.get(extension));
            extension.consumeOnLoad(context, handshakeMessage, m);

            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Consumed extension: " + extension.name);
            }
        }
    }

    /**
     * Consider impact of the specified extensions.
     */
    void consumeOnTrade(HandshakeContext context,
            SSLExtension[] extensions) throws IOException {
        for (SSLExtension extension : extensions) {
            if (!extMap.containsKey(extension)) {
                if (extension.onTradeAbsence != null) {
                    extension.absentOnTrade(context, handshakeMessage);
                } else if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                        "Ignore unavailable extension: " + extension.name);
                }
                continue;
            }

            if (extension.onTradeConsumer == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.warning(
                            "Ignore impact of unsupported extension: " +
                            extension.name);
                }
                continue;
            }

            extension.consumeOnTrade(context, handshakeMessage);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Populated with extension: " + extension.name);
            }
        }
    }

    /**
     * Produce extension values for the specified extensions.
     */
    void produce(HandshakeContext context,
            SSLExtension[] extensions) throws IOException {
        for (SSLExtension extension : extensions) {
            if (extMap.containsKey(extension)) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine(
                            "Ignore, duplicated extension: " +
                            extension.name);
                }
                continue;
            }

            if (extension.networkProducer == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.warning(
                            "Ignore, no extension producer defined: " +
                            extension.name);
                }
                continue;
            }

            byte[] encoded = extension.produce(context, handshakeMessage);
            if (encoded != null) {
                extMap.put(extension, encoded);
                encodedLength += encoded.length + 4; // extension_type (2)
                                                     // extension_data length(2)
            } else if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                // The extension is not available in the context.
                SSLLogger.fine(
                        "Ignore, context unavailable extension: " +
                        extension.name);
            }
        }
    }

    /**
     * Produce extension values for the specified extensions, replacing if
     * there is an existing extension value for a specified extension.
     */
    void reproduce(HandshakeContext context,
            SSLExtension[] extensions) throws IOException {
        for (SSLExtension extension : extensions) {
            if (extension.networkProducer == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.warning(
                            "Ignore, no extension producer defined: " +
                            extension.name);
                }
                continue;
            }

            byte[] encoded = extension.produce(context, handshakeMessage);
            if (encoded != null) {
                if (extMap.containsKey(extension)) {
                    byte[] old = extMap.replace(extension, encoded);
                    if (old != null) {
                        encodedLength -= old.length + 4;
                    }
                    encodedLength += encoded.length + 4;
                } else {
                    extMap.put(extension, encoded);
                    encodedLength += encoded.length + 4;
                                                    // extension_type (2)
                                                    // extension_data length(2)
                }
            } else if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                // The extension is not available in the context.
                SSLLogger.fine(
                        "Ignore, context unavailable extension: " +
                        extension.name);
            }
        }
    }

    // Note that TLS 1.3 may use empty extensions.  Please consider it while
    // using this method.
    int length() {
        if (extMap.isEmpty()) {
            return 0;
        } else {
            return encodedLength;
        }
    }

    // Note that TLS 1.3 may use empty extensions.  Please consider it while
    // using this method.
    void send(HandshakeOutStream hos) throws IOException {
        int extsLen = length();
        if (extsLen == 0) {
            return;
        }
        hos.putInt16(extsLen - 2);
        // extensions must be sent in the order they appear in the enum
        for (SSLExtension ext : SSLExtension.values()) {
            byte[] extData = extMap.get(ext);
            if (extData != null) {
                hos.putInt16(ext.id);
                hos.putBytes16(extData);
            }
        }
    }

    @Override
    public String toString() {
        if (extMap.isEmpty() && (logMap == null || logMap.isEmpty())) {
            return "<no extension>";
        } else {
            StringBuilder builder = new StringBuilder(512);
            if (logMap != null) {
                for (Map.Entry<Integer, byte[]> en : logMap.entrySet()) {
                    SSLExtension ext = SSLExtension.valueOf(
                            handshakeMessage.handshakeType(), en.getKey());
                    if (builder.length() != 0) {
                        builder.append(",\n");
                    }
                    if (ext != null) {
                        builder.append(
                                ext.toString(ByteBuffer.wrap(en.getValue())));
                    } else {
                        builder.append(toString(en.getKey(), en.getValue()));
                    }
                }

                return builder.toString();
            } else {
                for (Map.Entry<SSLExtension, byte[]> en : extMap.entrySet()) {
                    if (builder.length() != 0) {
                        builder.append(",\n");
                    }
                    builder.append(
                        en.getKey().toString(ByteBuffer.wrap(en.getValue())));
                }

                return builder.toString();
            }
        }
    }

    private static String toString(int extId, byte[] extData) {
        MessageFormat messageFormat = new MessageFormat(
            "\"unknown extension ({0})\": '{'\n" +
            "{1}\n" +
            "'}'",
            Locale.ENGLISH);

        HexDumpEncoder hexEncoder = new HexDumpEncoder();
        String encoded = hexEncoder.encodeBuffer(extData);

        Object[] messageFields = {
            extId,
            Utilities.indent(encoded)
        };

        return messageFormat.format(messageFields);
    }
}


==> listings/SSLSecretDerivation.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.GeneralSecurityException;
import java.security.spec.AlgorithmParameterSpec;
import javax.crypto.SecretKey;
import javax.net.ssl.SSLHandshakeException;
import sun.security.ssl.CipherSuite.HashAlg;

final class SSLSecretDerivation implements SSLKeyDerivation {
    private static final byte[] sha256EmptyDigest = new byte[] {
        (byte)0xE3, (byte)0xB0, (byte)0xC4, (byte)0x42,
        (byte)0x98, (byte)0xFC, (byte)0x1C, (byte)0x14,
        (byte)0x9A, (byte)0xFB, (byte)0xF4, (byte)0xC8,
        (byte)0x99, (byte)0x6F, (byte)0xB9, (byte)0x24,
        (byte)0x27, (byte)0xAE, (byte)0x41, (byte)0xE4,
        (byte)0x64, (byte)0x9B, (byte)0x93, (byte)0x4C,
        (byte)0xA4, (byte)0x95, (byte)0x99, (byte)0x1B,
        (byte)0x78, (byte)0x52, (byte)0xB8, (byte)0x55
    };

    private static final byte[] sha384EmptyDigest = new byte[] {
        (byte)0x38, (byte)0xB0, (byte)0x60, (byte)0xA7,
        (byte)0x51, (byte)0xAC, (byte)0x96, (byte)0x38,
        (byte)0x4C, (byte)0xD9, (byte)0x32, (byte)0x7E,
        (byte)0xB1, (byte)0xB1, (byte)0xE3, (byte)0x6A,
        (byte)0x21, (byte)0xFD, (byte)0xB7, (byte)0x11,
        (byte)0x14, (byte)0xBE, (byte)0x07, (byte)0x43,
        (byte)0x4C, (byte)0x0C, (byte)0xC7, (byte)0xBF,
        (byte)0x63, (byte)0xF6, (byte)0xE1, (byte)0xDA,
        (byte)0x27, (byte)0x4E, (byte)0xDE, (byte)0xBF,
        (byte)0xE7, (byte)0x6F, (byte)0x65, (byte)0xFB,
        (byte)0xD5, (byte)0x1A, (byte)0xD2, (byte)0xF1,
        (byte)0x48, (byte)0x98, (byte)0xB9, (byte)0x5B
    };

    private final HandshakeContext context;
    private final String hkdfAlg;
    private final HashAlg hashAlg;
    private final SecretKey secret;
    private final byte[] transcriptHash;  // handshake messages transcript hash

    SSLSecretDerivation(
            HandshakeContext context, SecretKey secret) {
        this.context = context;
        this.secret = secret;
        this.hashAlg = context.negotiatedCipherSuite.hashAlg;
        this.hkdfAlg =
                "HKDF-Expand/Hmac" + hashAlg.name.replace("-", "");
        context.handshakeHash.update();
        this.transcriptHash = context.handshakeHash.digest();
    }

    SSLSecretDerivation forContext(HandshakeContext context) {
        return new SSLSecretDerivation(context, secret);
    }

    @Override
    public SecretKey deriveKey(String algorithm,
            AlgorithmParameterSpec params) throws IOException {
        SecretSchedule ks = SecretSchedule.valueOf(algorithm);
        try {
            byte[] expandContext;
            if (ks == SecretSchedule.TlsSaltSecret) {
                if (hashAlg == HashAlg.H_SHA256) {
                    expandContext = sha256EmptyDigest;
                } else if (hashAlg == HashAlg.H_SHA384) {
                    expandContext = sha384EmptyDigest;
                } else {
                    // unlikely, but please update if more hash algorithm
                    // get supported in the future.
                    throw new SSLHandshakeException(
                            "Unexpected unsupported hash algorithm: " +
                            algorithm);
                }
            } else {
                expandContext = transcriptHash;
            }
            byte[] hkdfInfo = createHkdfInfo(ks.label,
                    expandContext, hashAlg.hashLength);

            HKDF hkdf = new HKDF(hashAlg.name);
            return hkdf.expand(secret, hkdfInfo, hashAlg.hashLength, algorithm);
        } catch (GeneralSecurityException gse) {
            throw (SSLHandshakeException) new SSLHandshakeException(
                "Could not generate secret").initCause(gse);
        }
    }

    public static byte[] createHkdfInfo(
            byte[] label, byte[] context, int length) {
        byte[] info = new byte[4 + label.length + context.length];
        ByteBuffer m = ByteBuffer.wrap(info);
        try {
            Record.putInt16(m, length);
            Record.putBytes8(m, label);
            Record.putBytes8(m, context);
        } catch (IOException ioe) {
            // unlikely
            throw new RuntimeException("Unexpected exception", ioe);
        }

        return info;
    }

    private enum SecretSchedule {
        // Note that we use enum name as the key/secret name.
        TlsSaltSecret                       ("derived"),
        TlsExtBinderKey                     ("ext binder"),
        TlsResBinderKey                     ("res binder"),
        TlsClientEarlyTrafficSecret         ("c e traffic"),
        TlsEarlyExporterMasterSecret        ("e exp master"),
        TlsClientHandshakeTrafficSecret     ("c hs traffic"),
        TlsServerHandshakeTrafficSecret     ("s hs traffic"),
        TlsClientAppTrafficSecret           ("c ap traffic"),
        TlsServerAppTrafficSecret           ("s ap traffic"),
        TlsExporterMasterSecret             ("exp master"),
        TlsResumptionMasterSecret           ("res master");

        private final byte[] label;

        private SecretSchedule(String label) {
            this.label = ("tls13 " + label).getBytes();
        }
    }
}


==> listings/SSLSocketImpl.java <==
/*
 * Copyright (c) 1996, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.EOFException;
import java.io.IOException;
import java.io.InputStream;
import java.io.InterruptedIOException;
import java.io.OutputStream;
import java.net.InetAddress;
import java.net.InetSocketAddress;
import java.net.Socket;
import java.net.SocketAddress;
import java.net.SocketException;
import java.net.UnknownHostException;
import java.nio.ByteBuffer;
import java.util.List;
import java.util.function.BiFunction;
import javax.net.ssl.HandshakeCompletedListener;
import javax.net.ssl.SSLException;
import javax.net.ssl.SSLHandshakeException;
import javax.net.ssl.SSLParameters;
import javax.net.ssl.SSLProtocolException;
import javax.net.ssl.SSLServerSocket;
import javax.net.ssl.SSLSession;
import javax.net.ssl.SSLSocket;
import jdk.internal.misc.JavaNetInetAddressAccess;
import jdk.internal.misc.SharedSecrets;

/**
 * Implementation of an SSL socket.
 * <P>
 * This is a normal connection type socket, implementing SSL over some lower
 * level socket, such as TCP.  Because it is layered over some lower level
 * socket, it MUST override all default socket methods.
 * <P>
 * This API offers a non-traditional option for establishing SSL
 * connections.  You may first establish the connection directly, then pass
 * that connection to the SSL socket constructor with a flag saying which
 * role should be taken in the handshake protocol.  (The two ends of the
 * connection must not choose the same role!)  This allows setup of SSL
 * proxying or tunneling, and also allows the kind of "role reversal"
 * that is required for most FTP data transfers.
 *
 * @see javax.net.ssl.SSLSocket
 * @see SSLServerSocket
 *
 * @author David Brownell
 */
public final class SSLSocketImpl
        extends BaseSSLSocketImpl implements SSLTransport {

    final SSLContextImpl            sslContext;
    final TransportContext          conContext;

    private final AppInputStream    appInput = new AppInputStream();
    private final AppOutputStream   appOutput = new AppOutputStream();

    private String                  peerHost;
    private boolean                 autoClose;
    private boolean                 isConnected = false;
    private volatile boolean        tlsIsClosed = false;

    /*
     * Is the local name service trustworthy?
     *
     * If the local name service is not trustworthy, reverse host name
     * resolution should not be performed for endpoint identification.
     */
    private static final boolean trustNameService =
            Utilities.getBooleanProperty("jdk.tls.trustNameService", false);

    /**
     * Package-private constructor used to instantiate an unconnected
     * socket.
     *
     * This instance is meant to set handshake state to use "client mode".
     */
    SSLSocketImpl(SSLContextImpl sslContext) {
        super();
        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), true);
    }

    /**
     * Package-private constructor used to instantiate a server socket.
     *
     * This instance is meant to set handshake state to use "server mode".
     */
    SSLSocketImpl(SSLContextImpl sslContext, SSLConfiguration sslConfig) {
        super();
        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this, sslConfig,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash));
    }

    /**
     * Constructs an SSL connection to a named host at a specified
     * port, using the authentication context provided.
     *
     * This endpoint acts as the client, and may rejoin an existing SSL session
     * if appropriate.
     */
    SSLSocketImpl(SSLContextImpl sslContext, String peerHost,
            int peerPort) throws IOException, UnknownHostException {
        super();
        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), true);
        this.peerHost = peerHost;
        SocketAddress socketAddress =
               peerHost != null ? new InetSocketAddress(peerHost, peerPort) :
               new InetSocketAddress(InetAddress.getByName(null), peerPort);
        connect(socketAddress, 0);
    }

    /**
     * Constructs an SSL connection to a server at a specified
     * address, and TCP port, using the authentication context
     * provided.
     *
     * This endpoint acts as the client, and may rejoin an existing SSL
     * session if appropriate.
     */
    SSLSocketImpl(SSLContextImpl sslContext,
            InetAddress address, int peerPort) throws IOException {
        super();
        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), true);

        SocketAddress socketAddress = new InetSocketAddress(address, peerPort);
        connect(socketAddress, 0);
    }

    /**
     * Constructs an SSL connection to a named host at a specified
     * port, using the authentication context provided.
     *
     * This endpoint acts as the client, and may rejoin an existing SSL
     * session if appropriate.
     */
    SSLSocketImpl(SSLContextImpl sslContext,
            String peerHost, int peerPort, InetAddress localAddr,
            int localPort) throws IOException, UnknownHostException {
        super();
        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), true);
        this.peerHost = peerHost;

        bind(new InetSocketAddress(localAddr, localPort));
        SocketAddress socketAddress =
               peerHost != null ? new InetSocketAddress(peerHost, peerPort) :
               new InetSocketAddress(InetAddress.getByName(null), peerPort);
        connect(socketAddress, 0);
    }

    /**
     * Constructs an SSL connection to a server at a specified
     * address, and TCP port, using the authentication context
     * provided.
     *
     * This endpoint acts as the client, and may rejoin an existing SSL
     * session if appropriate.
     */
    SSLSocketImpl(SSLContextImpl sslContext,
            InetAddress peerAddr, int peerPort,
            InetAddress localAddr, int localPort) throws IOException {
        super();
        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), true);

        bind(new InetSocketAddress(localAddr, localPort));
        SocketAddress socketAddress = new InetSocketAddress(peerAddr, peerPort);
        connect(socketAddress, 0);
    }

    /**
     * Creates a server mode {@link Socket} layered over an
     * existing connected socket, and is able to read data which has
     * already been consumed/removed from the {@link Socket}'s
     * underlying {@link InputStream}.
     */
    SSLSocketImpl(SSLContextImpl sslContext, Socket sock,
            InputStream consumed, boolean autoClose) throws IOException {
        super(sock, consumed);
        // We always layer over a connected socket
        if (!sock.isConnected()) {
            throw new SocketException("Underlying socket is not connected");
        }

        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), false);
        this.autoClose = autoClose;
        doneConnect();
    }

    /**
     * Layer SSL traffic over an existing connection, rather than
     * creating a new connection.
     *
     * The existing connection may be used only for SSL traffic (using this
     * SSLSocket) until the SSLSocket.close() call returns. However, if a
     * protocol error is detected, that existing connection is automatically
     * closed.
     * <p>
     * This particular constructor always uses the socket in the
     * role of an SSL client. It may be useful in cases which start
     * using SSL after some initial data transfers, for example in some
     * SSL tunneling applications or as part of some kinds of application
     * protocols which negotiate use of a SSL based security.
     */
    SSLSocketImpl(SSLContextImpl sslContext, Socket sock,
            String peerHost, int port, boolean autoClose) throws IOException {
        super(sock);
        // We always layer over a connected socket
        if (!sock.isConnected()) {
            throw new SocketException("Underlying socket is not connected");
        }

        this.sslContext = sslContext;
        HandshakeHash handshakeHash = new HandshakeHash();
        this.conContext = new TransportContext(sslContext, this,
                new SSLSocketInputRecord(handshakeHash),
                new SSLSocketOutputRecord(handshakeHash), true);
        this.peerHost = peerHost;
        this.autoClose = autoClose;
        doneConnect();
    }

    @Override
    public void connect(SocketAddress endpoint,
            int timeout) throws IOException {

        if (isLayered()) {
            throw new SocketException("Already connected");
        }

        if (!(endpoint instanceof InetSocketAddress)) {
            throw new SocketException(
                    "Cannot handle non-Inet socket addresses.");
        }

        super.connect(endpoint, timeout);
        doneConnect();
    }

    @Override
    public String[] getSupportedCipherSuites() {
        return CipherSuite.namesOf(sslContext.getSupportedCipherSuites());
    }

    @Override
    public synchronized String[] getEnabledCipherSuites() {
        return CipherSuite.namesOf(conContext.sslConfig.enabledCipherSuites);
    }

    @Override
    public synchronized void setEnabledCipherSuites(String[] suites) {
        conContext.sslConfig.enabledCipherSuites =
                CipherSuite.validValuesOf(suites);
    }

    @Override
    public String[] getSupportedProtocols() {
        return ProtocolVersion.toStringArray(
                sslContext.getSupportedProtocolVersions());
    }

    @Override
    public synchronized String[] getEnabledProtocols() {
        return ProtocolVersion.toStringArray(
                conContext.sslConfig.enabledProtocols);
    }

    @Override
    public synchronized void setEnabledProtocols(String[] protocols) {
        if (protocols == null) {
            throw new IllegalArgumentException("Protocols cannot be null");
        }

        conContext.sslConfig.enabledProtocols =
                ProtocolVersion.namesOf(protocols);
    }

    @Override
    public SSLSession getSession() {
        try {
            // start handshaking, if failed, the connection will be closed.
            ensureNegotiated();
        } catch (IOException ioe) {
            if (SSLLogger.isOn && SSLLogger.isOn("handshake")) {
                SSLLogger.severe("handshake failed", ioe);
            }

            return SSLSessionImpl.nullSession;
        }

        return conContext.conSession;
    }

    @Override
    public synchronized SSLSession getHandshakeSession() {
        if (conContext.handshakeContext != null) {
            synchronized (this) {
                if (conContext.handshakeContext != null) {
                    return conContext.handshakeContext.handshakeSession;
                }
            }
        }

        return null;
    }

    @Override
    public synchronized void addHandshakeCompletedListener(
            HandshakeCompletedListener listener) {
        if (listener == null) {
            throw new IllegalArgumentException("listener is null");
        }

        conContext.sslConfig.addHandshakeCompletedListener(listener);
    }

    @Override
    public synchronized void removeHandshakeCompletedListener(
            HandshakeCompletedListener listener) {
        if (listener == null) {
            throw new IllegalArgumentException("listener is null");
        }

        conContext.sslConfig.removeHandshakeCompletedListener(listener);
    }

    @Override
    public void startHandshake() throws IOException {
        if (!isConnected) {
            throw new SocketException("Socket is not connected");
        }

        if (conContext.isBroken || conContext.isInboundClosed() ||
                conContext.isOutboundClosed()) {
            throw new SocketException("Socket has been closed or broken");
        }

        synchronized (conContext) {     // handshake lock
            // double check the context status
            if (conContext.isBroken || conContext.isInboundClosed() ||
                    conContext.isOutboundClosed()) {
                throw new SocketException("Socket has been closed or broken");
            }

            try {
                conContext.kickstart();

                // All initial handshaking goes through this operation until we
                // have a valid SSL connection.
                //
                // Handle handshake messages only, need no application data.
                if (!conContext.isNegotiated) {
                    readHandshakeRecord();
                }
            } catch (IOException ioe) {
                conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "Couldn't kickstart handshaking", ioe);
            } catch (Exception oe) {    // including RuntimeException
                handleException(oe);
            }
        }
    }

    @Override
    public synchronized void setUseClientMode(boolean mode) {
        conContext.setUseClientMode(mode);
    }

    @Override
    public synchronized boolean getUseClientMode() {
        return conContext.sslConfig.isClientMode;
    }

    @Override
    public synchronized void setNeedClientAuth(boolean need) {
        conContext.sslConfig.clientAuthType =
                (need ? ClientAuthType.CLIENT_AUTH_REQUIRED :
                        ClientAuthType.CLIENT_AUTH_NONE);
    }

    @Override
    public synchronized boolean getNeedClientAuth() {
        return (conContext.sslConfig.clientAuthType ==
                        ClientAuthType.CLIENT_AUTH_REQUIRED);
    }

    @Override
    public synchronized void setWantClientAuth(boolean want) {
        conContext.sslConfig.clientAuthType =
                (want ? ClientAuthType.CLIENT_AUTH_REQUESTED :
                        ClientAuthType.CLIENT_AUTH_NONE);
    }

    @Override
    public synchronized boolean getWantClientAuth() {
        return (conContext.sslConfig.clientAuthType ==
                        ClientAuthType.CLIENT_AUTH_REQUESTED);
    }

    @Override
    public synchronized void setEnableSessionCreation(boolean flag) {
        conContext.sslConfig.enableSessionCreation = flag;
    }

    @Override
    public synchronized boolean getEnableSessionCreation() {
        return conContext.sslConfig.enableSessionCreation;
    }

    @Override
    public boolean isClosed() {
        return tlsIsClosed;
    }

    // Please don't synchronized this method.  Otherwise, the read and close
    // locks may be deadlocked.
    @Override
    public void close() throws IOException {
        if (tlsIsClosed) {
            return;
        }

        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.fine("duplex close of SSLSocket");
        }

        try {
            // shutdown output bound, which may have been closed previously.
            if (!isOutputShutdown()) {
                duplexCloseOutput();
            }

            // shutdown input bound, which may have been closed previously.
            if (!isInputShutdown()) {
                duplexCloseInput();
            }

            if (!isClosed()) {
                // close the connection directly
                closeSocket(false);
            }
        } catch (IOException ioe) {
            // ignore the exception
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("SSLSocket duplex close failed", ioe);
            }
        } finally {
            tlsIsClosed = true;
        }
    }

    /**
     * Duplex close, start from closing outbound.
     *
     * For TLS 1.2 [RFC 5246], unless some other fatal alert has been
     * transmitted, each party is required to send a close_notify alert
     * before closing the write side of the connection.  The other party
     * MUST respond with a close_notify alert of its own and close down
     * the connection immediately, discarding any pending writes.  It is
     * not required for the initiator of the close to wait for the responding
     * close_notify alert before closing the read side of the connection.
     *
     * For TLS 1.3, Each party MUST send a close_notify alert before
     * closing its write side of the connection, unless it has already sent
     * some error alert.  This does not have any effect on its read side of
     * the connection.  Both parties need not wait to receive a close_notify
     * alert before closing their read side of the connection, though doing
     * so would introduce the possibility of truncation.
     *
     * In order to support user initiated duplex-close for TLS 1.3 connections,
     * the user_canceled alert is used together with the close_notify alert.
     */
    private void duplexCloseOutput() throws IOException {
        boolean useUserCanceled = false;
        boolean hasCloseReceipt = false;
        if (conContext.isNegotiated) {
            if (!conContext.protocolVersion.useTLS13PlusSpec()) {
                hasCloseReceipt = true;
            } else {
                // Use a user_canceled alert for TLS 1.3 duplex close.
                useUserCanceled = true;
            }
        } else if (conContext.handshakeContext != null) {   // initial handshake
            // Use user_canceled alert regardless the protocol versions.
            useUserCanceled = true;

            // The protocol version may have been negotiated.
            ProtocolVersion pv = conContext.handshakeContext.negotiatedProtocol;
            if (pv == null || (!pv.useTLS13PlusSpec())) {
                hasCloseReceipt = true;
            }
        }

        // Need a lock here so that the user_canceled alert and the
        // close_notify alert can be delivered together.
        try {
            synchronized (conContext.outputRecord) {
                // send a user_canceled alert if needed.
                if (useUserCanceled) {
                    conContext.warning(Alert.USER_CANCELED);
                }

                // send a close_notify alert
                conContext.warning(Alert.CLOSE_NOTIFY);
            }
        } finally {
            if (!conContext.isOutboundClosed()) {
                conContext.outputRecord.close();
            }

            if ((autoClose || !isLayered()) && !super.isOutputShutdown()) {
                super.shutdownOutput();
            }
        }

        if (!isInputShutdown()) {
            bruteForceCloseInput(hasCloseReceipt);
        }
    }

    /**
     * Duplex close, start from closing inbound.
     *
     * This method should only be called when the outbound has been closed,
     * but the inbound is still open.
     */
    private void duplexCloseInput() throws IOException {
        boolean hasCloseReceipt = false;
        if (conContext.isNegotiated &&
                !conContext.protocolVersion.useTLS13PlusSpec()) {
            hasCloseReceipt = true;
        }   // No close receipt if handshake has no completed.

        bruteForceCloseInput(hasCloseReceipt);
    }

    /**
     * Brute force close the input bound.
     *
     * This method should only be called when the outbound has been closed,
     * but the inbound is still open.
     */
    private void bruteForceCloseInput(
            boolean hasCloseReceipt) throws IOException {
        if (hasCloseReceipt) {
            // It is not required for the initiator of the close to wait for
            // the responding close_notify alert before closing the read side
            // of the connection.  However, if the application protocol using
            // TLS provides that any data may be carried over the underlying
            // transport after the TLS connection is closed, the TLS
            // implementation MUST receive a "close_notify" alert before
            // indicating end-of-data to the application-layer.
            try {
                this.shutdown();
            } finally {
                if (!isInputShutdown()) {
                    shutdownInput(false);
                }
            }
        } else {
            if (!conContext.isInboundClosed()) {
                conContext.inputRecord.close();
            }

            if ((autoClose || !isLayered()) && !super.isInputShutdown()) {
                super.shutdownInput();
            }
        }
    }

    // Please don't synchronized this method.  Otherwise, the read and close
    // locks may be deadlocked.
    @Override
    public void shutdownInput() throws IOException {
        shutdownInput(true);
    }

    // It is not required to check the close_notify receipt unless an
    // application call shutdownInput() explicitly.
    private void shutdownInput(
            boolean checkCloseNotify) throws IOException {
        if (isInputShutdown()) {
            return;
        }

        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.fine("close inbound of SSLSocket");
        }

        // Is it ready to close inbound?
        //
        // No need to throw exception if the initial handshake is not started.
        if (checkCloseNotify && !conContext.isInputCloseNotified &&
            (conContext.isNegotiated || conContext.handshakeContext != null)) {

            conContext.fatal(Alert.INTERNAL_ERROR,
                    "closing inbound before receiving peer's close_notify");
        }

        conContext.closeInbound();
        if ((autoClose || !isLayered()) && !super.isInputShutdown()) {
            super.shutdownInput();
        }
    }

    @Override
    public boolean isInputShutdown() {
        return conContext.isInboundClosed() &&
                ((autoClose || !isLayered()) ? super.isInputShutdown(): true);
    }

    // Please don't synchronized this method.  Otherwise, the read and close
    // locks may be deadlocked.
    @Override
    public void shutdownOutput() throws IOException {
        if (isOutputShutdown()) {
            return;
        }

        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.fine("close outbound of SSLSocket");
        }
        conContext.closeOutbound();

        if ((autoClose || !isLayered()) && !super.isOutputShutdown()) {
            super.shutdownOutput();
        }
    }

    @Override
    public boolean isOutputShutdown() {
        return conContext.isOutboundClosed() &&
                ((autoClose || !isLayered()) ? super.isOutputShutdown(): true);
    }

    @Override
    public synchronized InputStream getInputStream() throws IOException {
        if (isClosed()) {
            throw new SocketException("Socket is closed");
        }

        if (!isConnected) {
            throw new SocketException("Socket is not connected");
        }

        if (conContext.isInboundClosed() || isInputShutdown()) {
            throw new SocketException("Socket input is already shutdown");
        }

        return appInput;
    }

    private void ensureNegotiated() throws IOException {
        if (conContext.isNegotiated || conContext.isBroken ||
                conContext.isInboundClosed() || conContext.isOutboundClosed()) {
            return;
        }

        synchronized (conContext) {     // handshake lock
            // double check the context status
            if (conContext.isNegotiated || conContext.isBroken ||
                    conContext.isInboundClosed() ||
                    conContext.isOutboundClosed()) {
                return;
            }

            startHandshake();
        }
    }

    /**
     * InputStream for application data as returned by
     * SSLSocket.getInputStream().
     */
    private class AppInputStream extends InputStream {
        // One element array used to implement the single byte read() method
        private final byte[] oneByte = new byte[1];

        // the temporary buffer used to read network
        private ByteBuffer buffer;

        // Is application data available in the stream?
        private volatile boolean appDataIsAvailable;

        AppInputStream() {
            this.appDataIsAvailable = false;
            this.buffer = ByteBuffer.allocate(4096);
        }

        /**
         * Return the minimum number of bytes that can be read
         * without blocking.
         */
        @Override
        public int available() throws IOException {
            // Currently not synchronized.
            if ((!appDataIsAvailable) || checkEOF()) {
                return 0;
            }

            return buffer.remaining();
        }

        /**
         * Read a single byte, returning -1 on non-fault EOF status.
         */
        @Override
        public int read() throws IOException {
            int n = read(oneByte, 0, 1);
            if (n <= 0) {   // EOF
                return -1;
            }

            return oneByte[0] & 0xFF;
        }

        /**
         * Reads up to {@code len} bytes of data from the input stream
         * into an array of bytes.
         *
         * An attempt is made to read as many as {@code len} bytes, but a
         * smaller number may be read. The number of bytes actually read
         * is returned as an integer.
         *
         * If the layer above needs more data, it asks for more, so we
         * are responsible only for blocking to fill at most one buffer,
         * and returning "-1" on non-fault EOF status.
         */
        @Override
        public int read(byte[] b, int off, int len)
                throws IOException {
            if (b == null) {
                throw new NullPointerException("the target buffer is null");
            } else if (off < 0 || len < 0 || len > b.length - off) {
                throw new IndexOutOfBoundsException(
                        "buffer length: " + b.length + ", offset; " + off +
                        ", bytes to read:" + len);
            } else if (len == 0) {
                return 0;
            }

            if (checkEOF()) {
                return -1;
            }

            // start handshaking if the connection has not been negotiated.
            if (!conContext.isNegotiated && !conContext.isBroken &&
                    !conContext.isInboundClosed() &&
                    !conContext.isOutboundClosed()) {
                ensureNegotiated();
            }

            // Check if the Socket is invalid (error or closed).
            if (!conContext.isNegotiated ||
                    conContext.isBroken || conContext.isInboundClosed()) {
                throw new SocketException("Connection or inbound has closed");
            }

            // Read the available bytes at first.
            //
            // Note that the receiving and processing of post-handshake message
            // are also synchronized with the read lock.
            synchronized (this) {
                int remains = available();
                if (remains > 0) {
                    int howmany = Math.min(remains, len);
                    buffer.get(b, off, howmany);

                    return howmany;
                }

                appDataIsAvailable = false;
                try {
                    ByteBuffer bb = readApplicationRecord(buffer);
                    if (bb == null) {   // EOF
                        return -1;
                    } else {
                        // The buffer may be reallocated for bigger capacity.
                        buffer = bb;
                    }

                    bb.flip();
                    int volume = Math.min(len, bb.remaining());
                    buffer.get(b, off, volume);
                    appDataIsAvailable = true;

                    return volume;
                } catch (Exception e) {   // including RuntimeException
                    // shutdown and rethrow (wrapped) exception as appropriate
                    handleException(e);

                    // dummy for compiler
                    return -1;
                }
            }
        }

        /**
         * Skip n bytes.
         *
         * This implementation is somewhat less efficient than possible, but
         * not badly so (redundant copy).  We reuse the read() code to keep
         * things simpler. Note that SKIP_ARRAY is static and may garbled by
         * concurrent use, but we are not interested in the data anyway.
         */
        @Override
        public synchronized long skip(long n) throws IOException {
            // dummy array used to implement skip()
            byte[] skipArray = new byte[256];

            long skipped = 0;
            while (n > 0) {
                int len = (int)Math.min(n, skipArray.length);
                int r = read(skipArray, 0, len);
                if (r <= 0) {
                    break;
                }
                n -= r;
                skipped += r;
            }

            return skipped;
        }

        @Override
        public void close() throws IOException {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.finest("Closing input stream");
            }

            try {
                shutdownInput(false);
            } catch (IOException ioe) {
                // ignore the exception
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.warning("input stream close failed", ioe);
                }
            }
        }

        /**
         * Return whether we have reached end-of-file.
         *
         * If the socket is not connected, has been shutdown because of an error
         * or has been closed, throw an Exception.
         */
        private boolean checkEOF() throws IOException {
            if (conContext.isInboundClosed()) {
                return true;
            } else if (conContext.isInputCloseNotified || conContext.isBroken) {
                if (conContext.closeReason == null) {
                    return true;
                } else {
                    throw new SSLException(
                        "Connection has closed: " + conContext.closeReason,
                        conContext.closeReason);
                }
            }

            return false;
        }
    }

    @Override
    public synchronized OutputStream getOutputStream() throws IOException {
        if (isClosed()) {
            throw new SocketException("Socket is closed");
        }

        if (!isConnected) {
            throw new SocketException("Socket is not connected");
        }

        if (conContext.isOutboundDone() || isOutputShutdown()) {
            throw new SocketException("Socket output is already shutdown");
        }

        return appOutput;
    }


    /**
     * OutputStream for application data as returned by
     * SSLSocket.getOutputStream().
     */
    private class AppOutputStream extends OutputStream {
        // One element array used to implement the write(byte) method
        private final byte[] oneByte = new byte[1];

        @Override
        public void write(int i) throws IOException {
            oneByte[0] = (byte)i;
            write(oneByte, 0, 1);
        }

        @Override
        public void write(byte[] b,
                int off, int len) throws IOException {
            if (b == null) {
                throw new NullPointerException("the source buffer is null");
            } else if (off < 0 || len < 0 || len > b.length - off) {
                throw new IndexOutOfBoundsException(
                        "buffer length: " + b.length + ", offset; " + off +
                        ", bytes to read:" + len);
            } else if (len == 0) {
                //
                // Don't bother to really write empty records.  We went this
                // far to drive the handshake machinery, for correctness; not
                // writing empty records improves performance by cutting CPU
                // time and network resource usage.  However, some protocol
                // implementations are fragile and don't like to see empty
                // records, so this also increases robustness.
                //
                return;
            }

            // Start handshaking if the connection has not been negotiated.
            if (!conContext.isNegotiated && !conContext.isBroken &&
                    !conContext.isInboundClosed() &&
                    !conContext.isOutboundClosed()) {
                ensureNegotiated();
            }

            // Check if the Socket is invalid (error or closed).
            if (!conContext.isNegotiated ||
                    conContext.isBroken || conContext.isOutboundClosed()) {
                throw new SocketException("Connection or outbound has closed");
            }

            //

            // Delegate the writing to the underlying socket.
            try {
                conContext.outputRecord.deliver(b, off, len);
            } catch (SSLHandshakeException she) {
                // may be record sequence number overflow
                conContext.fatal(Alert.HANDSHAKE_FAILURE, she);
            } catch (IOException e) {
                conContext.fatal(Alert.UNEXPECTED_MESSAGE, e);
            }

            // Is the sequence number is nearly overflow, or has the key usage
            // limit been reached?
            if (conContext.outputRecord.seqNumIsHuge() ||
                    conContext.outputRecord.writeCipher.atKeyLimit()) {
                tryKeyUpdate();
            }
        }

        @Override
        public void close() throws IOException {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.finest("Closing output stream");
            }

            try {
                shutdownOutput();
            } catch (IOException ioe) {
                // ignore the exception
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.warning("output stream close failed", ioe);
                }
            }
        }
    }

    @Override
    public synchronized SSLParameters getSSLParameters() {
        return conContext.sslConfig.getSSLParameters();
    }

    @Override
    public synchronized void setSSLParameters(SSLParameters params) {
        conContext.sslConfig.setSSLParameters(params);

        if (conContext.sslConfig.maximumPacketSize != 0) {
            conContext.outputRecord.changePacketSize(
                    conContext.sslConfig.maximumPacketSize);
        }
    }

    @Override
    public synchronized String getApplicationProtocol() {
        return conContext.applicationProtocol;
    }

    @Override
    public synchronized String getHandshakeApplicationProtocol() {
        if (conContext.handshakeContext != null) {
            return conContext.handshakeContext.applicationProtocol;
        }

        return null;
    }

    @Override
    public synchronized void setHandshakeApplicationProtocolSelector(
            BiFunction<SSLSocket, List<String>, String> selector) {
        conContext.sslConfig.socketAPSelector = selector;
    }

    @Override
    public synchronized BiFunction<SSLSocket, List<String>, String>
            getHandshakeApplicationProtocolSelector() {
        return conContext.sslConfig.socketAPSelector;
    }

    /**
     * Read the initial handshake records.
     */
    private int readHandshakeRecord() throws IOException {
        while (!conContext.isInboundClosed()) {
            try {
                Plaintext plainText = decode(null);
                if ((plainText.contentType == ContentType.HANDSHAKE.id) &&
                        conContext.isNegotiated) {
                    return 0;
                }
            } catch (SSLException ssle) {
                throw ssle;
            } catch (IOException ioe) {
                if (!(ioe instanceof SSLException)) {
                    throw new SSLException("readHandshakeRecord", ioe);
                } else {
                    throw ioe;
                }
            }
        }

        return -1;
    }

    /**
     * Read application data record. Used by AppInputStream only, but defined
     * here so as to use the socket level synchronization.
     *
     * Note that the connection guarantees that handshake, alert, and change
     * cipher spec data streams are handled as they arrive, so we never see
     * them here.
     *
     * Note: Please be careful about the synchronization, and don't use this
     * method other than in the AppInputStream class!
     */
    private ByteBuffer readApplicationRecord(
            ByteBuffer buffer) throws IOException {
        while (!conContext.isInboundClosed()) {
            /*
             * clean the buffer and check if it is too small, e.g. because
             * the AppInputStream did not have the chance to see the
             * current packet length but rather something like that of the
             * handshake before. In that case we return 0 at this point to
             * give the caller the chance to adjust the buffer.
             */
            buffer.clear();
            int inLen = conContext.inputRecord.bytesInCompletePacket();
            if (inLen < 0) {    // EOF
                handleEOF(null);

                // if no exception thrown
                return null;
            }

            // Is this packet bigger than SSL/TLS normally allows?
            if (inLen > SSLRecord.maxLargeRecordSize) {
                throw new SSLProtocolException(
                        "Illegal packet size: " + inLen);
            }

            if (inLen > buffer.remaining()) {
                buffer = ByteBuffer.allocate(inLen);
            }

            try {
                Plaintext plainText;
                synchronized (this) {
                    plainText = decode(buffer);
                }
                if (plainText.contentType == ContentType.APPLICATION_DATA.id &&
                        buffer.position() > 0) {
                    return buffer;
                }
            } catch (SSLException ssle) {
                throw ssle;
            } catch (IOException ioe) {
                if (!(ioe instanceof SSLException)) {
                    throw new SSLException("readApplicationRecord", ioe);
                } else {
                    throw ioe;
                }
            }
        }

        //
        // couldn't read, due to some kind of error
        //
        return null;
    }

    private Plaintext decode(ByteBuffer destination) throws IOException {
        Plaintext plainText;
        try {
            if (destination == null) {
                plainText = SSLTransport.decode(conContext,
                        null, 0, 0, null, 0, 0);
            } else {
                plainText = SSLTransport.decode(conContext,
                        null, 0, 0, new ByteBuffer[]{destination}, 0, 1);
            }
        } catch (EOFException eofe) {
            // EOFException is special as it is related to close_notify.
            plainText = handleEOF(eofe);
        }

        // Is the sequence number is nearly overflow?
        if (plainText != Plaintext.PLAINTEXT_NULL &&
                (conContext.inputRecord.seqNumIsHuge() ||
                conContext.inputRecord.readCipher.atKeyLimit())) {
            tryKeyUpdate();
        }

        return plainText;
    }

    /**
     * Try key update for sequence number wrap or key usage limit.
     *
     * Note that in order to maintain the handshake status properly, we check
     * the sequence number and key usage limit after the last record
     * reading/writing process.
     *
     * As we request renegotiation or close the connection for wrapped sequence
     * number when there is enough sequence number space left to handle a few
     * more records, so the sequence number of the last record cannot be
     * wrapped.
     */
    private void tryKeyUpdate() throws IOException {
        // Don't bother to kickstart if handshaking is in progress, or if the
        // connection is not duplex-open.
        if ((conContext.handshakeContext == null) &&
                !conContext.isOutboundClosed() &&
                !conContext.isInboundClosed() &&
                !conContext.isBroken) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.finest("trigger key update");
            }
            startHandshake();
        }
    }

    /**
     * Initialize the handshaker and socket streams.
     *
     * Called by connect, the layered constructor, and SSLServerSocket.
     */
    synchronized void doneConnect() throws IOException {
        // In server mode, it is not necessary to set host and serverNames.
        // Otherwise, would require a reverse DNS lookup to get the hostname.
        if ((peerHost == null) || (peerHost.length() == 0)) {
            boolean useNameService =
                    trustNameService && conContext.sslConfig.isClientMode;
            useImplicitHost(useNameService);
        } else {
            conContext.sslConfig.serverNames =
                    Utilities.addToSNIServerNameList(
                            conContext.sslConfig.serverNames, peerHost);
        }

        InputStream sockInput = super.getInputStream();
        conContext.inputRecord.setReceiverStream(sockInput);

        OutputStream sockOutput = super.getOutputStream();
        conContext.inputRecord.setDeliverStream(sockOutput);
        conContext.outputRecord.setDeliverStream(sockOutput);

        this.isConnected = true;
    }

    private void useImplicitHost(boolean useNameService) {
        // Note: If the local name service is not trustworthy, reverse
        // host name resolution should not be performed for endpoint
        // identification.  Use the application original specified
        // hostname or IP address instead.

        // Get the original hostname via jdk.internal.misc.SharedSecrets
        InetAddress inetAddress = getInetAddress();
        if (inetAddress == null) {      // not connected
            return;
        }

        JavaNetInetAddressAccess jna =
                SharedSecrets.getJavaNetInetAddressAccess();
        String originalHostname = jna.getOriginalHostName(inetAddress);
        if ((originalHostname != null) &&
                (originalHostname.length() != 0)) {

            this.peerHost = originalHostname;
            if (conContext.sslConfig.serverNames.isEmpty() &&
                    !conContext.sslConfig.noSniExtension) {
                conContext.sslConfig.serverNames =
                        Utilities.addToSNIServerNameList(
                                conContext.sslConfig.serverNames, peerHost);
            }

            return;
        }

        // No explicitly specified hostname, no server name indication.
        if (!useNameService) {
            // The local name service is not trustworthy, use IP address.
            this.peerHost = inetAddress.getHostAddress();
        } else {
            // Use the underlying reverse host name resolution service.
            this.peerHost = getInetAddress().getHostName();
        }
    }

    // ONLY used by HttpsClient to setup the URI specified hostname
    //
    // Please NOTE that this method MUST be called before calling to
    // SSLSocket.setSSLParameters(). Otherwise, the {@code host} parameter
    // may override SNIHostName in the customized server name indication.
    public synchronized void setHost(String host) {
        this.peerHost = host;
        this.conContext.sslConfig.serverNames =
                Utilities.addToSNIServerNameList(
                        conContext.sslConfig.serverNames, host);
    }

    /**
     * Handle an exception.
     *
     * This method is called by top level exception handlers (in read(),
     * write()) to make sure we always shutdown the connection correctly
     * and do not pass runtime exception to the application.
     *
     * This method never returns normally, it always throws an IOException.
     */
    private void handleException(Exception cause) throws IOException {
        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.warning("handling exception", cause);
        }

        // Don't close the Socket in case of timeouts or interrupts.
        if (cause instanceof InterruptedIOException) {
            throw (IOException)cause;
        }

        // need to perform error shutdown
        boolean isSSLException = (cause instanceof SSLException);
        Alert alert;
        if (isSSLException) {
            if (cause instanceof SSLHandshakeException) {
                alert = Alert.HANDSHAKE_FAILURE;
            } else {
                alert = Alert.UNEXPECTED_MESSAGE;
            }
        } else {
            if (cause instanceof IOException) {
                alert = Alert.UNEXPECTED_MESSAGE;
            } else {
                // RuntimeException
                alert = Alert.INTERNAL_ERROR;
            }
        }
        conContext.fatal(alert, cause);
    }

    private Plaintext handleEOF(EOFException eofe) throws IOException {
        if (requireCloseNotify || conContext.handshakeContext != null) {
            SSLException ssle;
            if (conContext.handshakeContext != null) {
                ssle = new SSLHandshakeException(
                        "Remote host terminated the handshake");
            } else {
                ssle = new SSLProtocolException(
                        "Remote host terminated the connection");
            }

            if (eofe != null) {
                ssle.initCause(eofe);
            }
            throw ssle;
        } else {
            // treat as if we had received a close_notify
            conContext.isInputCloseNotified = true;
            shutdownInput();

            return Plaintext.PLAINTEXT_NULL;
        }
    }


    @Override
    public String getPeerHost() {
        return peerHost;
    }

    @Override
    public int getPeerPort() {
        return getPort();
    }

    @Override
    public boolean useDelegatedTask() {
        return false;
    }

    @Override
    public void shutdown() throws IOException {
        if (!isClosed()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.fine("close the underlying socket");
            }

            try {
                if (conContext.isInputCloseNotified) {
                    // Close the connection, no wait for more peer response.
                    closeSocket(false);
                } else {
                    // Close the connection, may wait for peer close_notify.
                    closeSocket(true);
                }
            } finally {
                tlsIsClosed = true;
            }
        }
    }

    private void closeSocket(boolean selfInitiated) throws IOException {
        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.fine("close the SSL connection " +
                (selfInitiated ? "(initiative)" : "(passive)"));
        }

        if (autoClose || !isLayered()) {
            super.close();
        } else if (selfInitiated) {
            if (!conContext.isInboundClosed() && !isInputShutdown()) {
                // wait for close_notify alert to clear input stream.
                waitForClose();
            }
        }
    }

   /**
    * Wait for close_notify alert for a graceful closure.
    *
    * [RFC 5246] If the application protocol using TLS provides that any
    * data may be carried over the underlying transport after the TLS
    * connection is closed, the TLS implementation must receive the responding
    * close_notify alert before indicating to the application layer that
    * the TLS connection has ended.  If the application protocol will not
    * transfer any additional data, but will only close the underlying
    * transport connection, then the implementation MAY choose to close the
    * transport without waiting for the responding close_notify.
    */
    private void waitForClose() throws IOException {
        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.fine("wait for close_notify or alert");
        }

        while (!conContext.isInboundClosed()) {
            try {
                Plaintext plainText = decode(null);
                // discard and continue
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.finest(
                        "discard plaintext while waiting for close", plainText);
                }
            } catch (Exception e) {   // including RuntimeException
                handleException(e);
            }
        }
    }
}


==> listings/SSLSocketInputRecord.java <==
/*
 * Copyright (c) 1996, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.EOFException;
import java.io.IOException;
import java.io.InputStream;
import java.io.OutputStream;
import java.nio.ByteBuffer;
import java.security.GeneralSecurityException;
import java.util.ArrayList;
import javax.crypto.BadPaddingException;
import javax.net.ssl.SSLException;
import javax.net.ssl.SSLHandshakeException;
import javax.net.ssl.SSLProtocolException;

import sun.security.ssl.SSLCipher.SSLReadCipher;

/**
 * {@code InputRecord} implementation for {@code SSLSocket}.
 *
 * @author David Brownell
 */
final class SSLSocketInputRecord extends InputRecord implements SSLRecord {
    private InputStream is = null;
    private OutputStream os = null;
    private final byte[] temporary = new byte[1024];

    private boolean formatVerified = false;     // SSLv2 ruled out?

    // Cache for incomplete handshake messages.
    private ByteBuffer handshakeBuffer = null;

    private boolean hasHeader = false;          // Had read the record header

    SSLSocketInputRecord(HandshakeHash handshakeHash) {
        super(handshakeHash, SSLReadCipher.nullTlsReadCipher());
    }

    @Override
    int bytesInCompletePacket() throws IOException {
        if (!hasHeader) {
            // read exactly one record
            try {
                int really = read(is, temporary, 0, headerSize);
                if (really < 0) {
                    // EOF: peer shut down incorrectly
                    return -1;
                }
            } catch (EOFException eofe) {
                // The caller will handle EOF.
                return -1;
            }
            hasHeader = true;
        }

        byte byteZero = temporary[0];
        int len = 0;

        /*
         * If we have already verified previous packets, we can
         * ignore the verifications steps, and jump right to the
         * determination.  Otherwise, try one last heuristic to
         * see if it's SSL/TLS.
         */
        if (formatVerified ||
                (byteZero == ContentType.HANDSHAKE.id) ||
                (byteZero == ContentType.ALERT.id)) {
            /*
             * Last sanity check that it's not a wild record
             */
            if (!ProtocolVersion.isNegotiable(
                    temporary[1], temporary[2], false, false)) {
                throw new SSLException("Unrecognized record version " +
                        ProtocolVersion.nameOf(temporary[1], temporary[2]) +
                        " , plaintext connection?");
            }

            /*
             * Reasonably sure this is a V3, disable further checks.
             * We can't do the same in the v2 check below, because
             * read still needs to parse/handle the v2 clientHello.
             */
            formatVerified = true;

            /*
             * One of the SSLv3/TLS message types.
             */
            len = ((temporary[3] & 0xFF) << 8) +
                   (temporary[4] & 0xFF) + headerSize;
        } else {
            /*
             * Must be SSLv2 or something unknown.
             * Check if it's short (2 bytes) or
             * long (3) header.
             *
             * Internals can warn about unsupported SSLv2
             */
            boolean isShort = ((byteZero & 0x80) != 0);

            if (isShort && ((temporary[2] == 1) || (temporary[2] == 4))) {
                if (!ProtocolVersion.isNegotiable(
                        temporary[3], temporary[4], false, false)) {
                    throw new SSLException("Unrecognized record version " +
                            ProtocolVersion.nameOf(temporary[3], temporary[4]) +
                            " , plaintext connection?");
                }

                /*
                 * Client or Server Hello
                 */
                //
                // Short header is using here.  We reverse the code here
                // in case it is used in the future.
                //
                // int mask = (isShort ? 0x7F : 0x3F);
                // len = ((byteZero & mask) << 8) +
                //        (temporary[1] & 0xFF) + (isShort ? 2 : 3);
                //
                len = ((byteZero & 0x7F) << 8) + (temporary[1] & 0xFF) + 2;
            } else {
                // Gobblygook!
                throw new SSLException(
                        "Unrecognized SSL message, plaintext connection?");
            }
        }

        return len;
    }

    // Note that the input arguments are not used actually.
    @Override
    Plaintext[] decode(ByteBuffer[] srcs, int srcsOffset,
            int srcsLength) throws IOException, BadPaddingException {

        if (isClosed) {
            return null;
        }

        if (!hasHeader) {
            // read exactly one record
            int really = read(is, temporary, 0, headerSize);
            if (really < 0) {
                throw new EOFException("SSL peer shut down incorrectly");
            }
            hasHeader = true;
        }

        Plaintext plaintext = null;
        if (!formatVerified) {
            formatVerified = true;

            /*
             * The first record must either be a handshake record or an
             * alert message. If it's not, it is either invalid or an
             * SSLv2 message.
             */
            if ((temporary[0] != ContentType.HANDSHAKE.id) &&
                (temporary[0] != ContentType.ALERT.id)) {
                hasHeader = false;
                return handleUnknownRecord(temporary);
            }
        }

        // The record header should has consumed.
        hasHeader = false;
        return decodeInputRecord(temporary);
    }

    @Override
    void setReceiverStream(InputStream inputStream) {
        this.is = inputStream;
    }

    @Override
    void setDeliverStream(OutputStream outputStream) {
        this.os = outputStream;
    }

    // Note that destination may be null
    private Plaintext[] decodeInputRecord(
            byte[] header) throws IOException, BadPaddingException {
        byte contentType = header[0];                   // pos: 0
        byte majorVersion = header[1];                  // pos: 1
        byte minorVersion = header[2];                  // pos: 2
        int contentLen = ((header[3] & 0xFF) << 8) +
                           (header[4] & 0xFF);          // pos: 3, 4

        if (SSLLogger.isOn && SSLLogger.isOn("record")) {
            SSLLogger.fine(
                    "READ: " +
                    ProtocolVersion.nameOf(majorVersion, minorVersion) +
                    " " + ContentType.nameOf(contentType) + ", length = " +
                    contentLen);
        }

        //
        // Check for upper bound.
        //
        // Note: May check packetSize limit in the future.
        if (contentLen < 0 || contentLen > maxLargeRecordSize - headerSize) {
            throw new SSLProtocolException(
                "Bad input record size, TLSCiphertext.length = " + contentLen);
        }

        //
        // Read a complete record.
        //
        ByteBuffer destination = ByteBuffer.allocate(headerSize + contentLen);
        int dstPos = destination.position();
        destination.put(temporary, 0, headerSize);
        while (contentLen > 0) {
            int howmuch = Math.min(temporary.length, contentLen);
            int really = read(is, temporary, 0, howmuch);
            if (really < 0) {
                throw new EOFException("SSL peer shut down incorrectly");
            }

            destination.put(temporary, 0, howmuch);
            contentLen -= howmuch;
        }
        destination.flip();
        destination.position(dstPos + headerSize);

        if (SSLLogger.isOn && SSLLogger.isOn("record")) {
            SSLLogger.fine(
                    "READ: " +
                    ProtocolVersion.nameOf(majorVersion, minorVersion) +
                    " " + ContentType.nameOf(contentType) + ", length = " +
                    destination.remaining());
        }

        //
        // Decrypt the fragment
        //
        ByteBuffer fragment;
        try {
            Plaintext plaintext =
                    readCipher.decrypt(contentType, destination, null);
            fragment = plaintext.fragment;
            contentType = plaintext.contentType;
        } catch (BadPaddingException bpe) {
            throw bpe;
        } catch (GeneralSecurityException gse) {
            throw (SSLProtocolException)(new SSLProtocolException(
                    "Unexpected exception")).initCause(gse);
        }

        if (contentType != ContentType.HANDSHAKE.id &&
                handshakeBuffer != null && handshakeBuffer.hasRemaining()) {
            throw new SSLProtocolException(
                    "Expecting a handshake fragment, but received " +
                    ContentType.nameOf(contentType));
        }

        //
        // parse handshake messages
        //
        if (contentType == ContentType.HANDSHAKE.id) {
            ByteBuffer handshakeFrag = fragment;
            if ((handshakeBuffer != null) &&
                    (handshakeBuffer.remaining() != 0)) {
                ByteBuffer bb = ByteBuffer.wrap(new byte[
                        handshakeBuffer.remaining() + fragment.remaining()]);
                bb.put(handshakeBuffer);
                bb.put(fragment);
                handshakeFrag = bb.rewind();
                handshakeBuffer = null;
            }

            ArrayList<Plaintext> plaintexts = new ArrayList<>(5);
            while (handshakeFrag.hasRemaining()) {
                int remaining = handshakeFrag.remaining();
                if (remaining < handshakeHeaderSize) {
                    handshakeBuffer = ByteBuffer.wrap(new byte[remaining]);
                    handshakeBuffer.put(handshakeFrag);
                    handshakeBuffer.rewind();
                    break;
                }

                handshakeFrag.mark();
                // skip the first byte: handshake type
                byte handshakeType = handshakeFrag.get();
                int handshakeBodyLen = Record.getInt24(handshakeFrag);
                handshakeFrag.reset();
                int handshakeMessageLen =
                        handshakeHeaderSize + handshakeBodyLen;
                if (remaining < handshakeMessageLen) {
                    handshakeBuffer = ByteBuffer.wrap(new byte[remaining]);
                    handshakeBuffer.put(handshakeFrag);
                    handshakeBuffer.rewind();
                    break;
                } if (remaining == handshakeMessageLen) {
                    if (handshakeHash.isHashable(handshakeType)) {
                        handshakeHash.receive(handshakeFrag);
                    }

                    plaintexts.add(
                        new Plaintext(contentType,
                            majorVersion, minorVersion, -1, -1L, handshakeFrag)
                    );
                    break;
                } else {
                    int fragPos = handshakeFrag.position();
                    int fragLim = handshakeFrag.limit();
                    int nextPos = fragPos + handshakeMessageLen;
                    handshakeFrag.limit(nextPos);

                    if (handshakeHash.isHashable(handshakeType)) {
                        handshakeHash.receive(handshakeFrag);
                    }

                    plaintexts.add(
                        new Plaintext(contentType, majorVersion, minorVersion,
                            -1, -1L, handshakeFrag.slice())
                    );

                    handshakeFrag.position(nextPos);
                    handshakeFrag.limit(fragLim);
                }
            }

            return plaintexts.toArray(new Plaintext[0]);
        }

        return new Plaintext[] {
                new Plaintext(contentType,
                    majorVersion, minorVersion, -1, -1L, fragment)
            };
    }

    private Plaintext[] handleUnknownRecord(
            byte[] header) throws IOException, BadPaddingException {
        byte firstByte = header[0];
        byte thirdByte = header[2];

        // Does it look like a Version 2 client hello (V2ClientHello)?
        if (((firstByte & 0x80) != 0) && (thirdByte == 1)) {
            /*
             * If SSLv2Hello is not enabled, throw an exception.
             */
            if (helloVersion != ProtocolVersion.SSL20Hello) {
                throw new SSLHandshakeException("SSLv2Hello is not enabled");
            }

            byte majorVersion = header[3];
            byte minorVersion = header[4];

            if ((majorVersion == ProtocolVersion.SSL20Hello.major) &&
                (minorVersion == ProtocolVersion.SSL20Hello.minor)) {

                /*
                 * Looks like a V2 client hello, but not one saying
                 * "let's talk SSLv3".  So we need to send an SSLv2
                 * error message, one that's treated as fatal by
                 * clients (Otherwise we'll hang.)
                 */
                os.write(SSLRecord.v2NoCipher);      // SSLv2Hello

                if (SSLLogger.isOn) {
                    if (SSLLogger.isOn("record")) {
                         SSLLogger.fine(
                                "Requested to negotiate unsupported SSLv2!");
                    }

                    if (SSLLogger.isOn("packet")) {
                        SSLLogger.fine("Raw write", SSLRecord.v2NoCipher);
                    }
                }

                throw new SSLException("Unsupported SSL v2.0 ClientHello");
            }

            int msgLen = ((header[0] & 0x7F) << 8) | (header[1] & 0xFF);

            ByteBuffer destination = ByteBuffer.allocate(headerSize + msgLen);
            destination.put(temporary, 0, headerSize);
            msgLen -= 3;            // had read 3 bytes of content as header
            while (msgLen > 0) {
                int howmuch = Math.min(temporary.length, msgLen);
                int really = read(is, temporary, 0, howmuch);
                if (really < 0) {
                    throw new EOFException("SSL peer shut down incorrectly");
                }

                destination.put(temporary, 0, howmuch);
                msgLen -= howmuch;
            }
            destination.flip();

            /*
             * If we can map this into a V3 ClientHello, read and
             * hash the rest of the V2 handshake, turn it into a
             * V3 ClientHello message, and pass it up.
             */
            destination.position(2);     // exclude the header
            handshakeHash.receive(destination);
            destination.position(0);

            ByteBuffer converted = convertToClientHello(destination);

            if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
                SSLLogger.fine(
                        "[Converted] ClientHello", converted);
            }

            return new Plaintext[] {
                    new Plaintext(ContentType.HANDSHAKE.id,
                    majorVersion, minorVersion, -1, -1L, converted)
                };
        } else {
            if (((firstByte & 0x80) != 0) && (thirdByte == 4)) {
                throw new SSLException("SSL V2.0 servers are not supported.");
            }

            throw new SSLException("Unsupported or unrecognized SSL message");
        }
    }

    // Read the exact bytes of data, otherwise, return -1.
    private static int read(InputStream is,
            byte[] buffer, int offset, int len) throws IOException {
        int n = 0;
        while (n < len) {
            int readLen = is.read(buffer, offset + n, len - n);
            if (readLen < 0) {
                if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
                    SSLLogger.fine("Raw read: EOF");
                }
                return -1;
            }

            if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
                ByteBuffer bb = ByteBuffer.wrap(buffer, offset + n, readLen);
                SSLLogger.fine("Raw read", bb);
            }

            n += readLen;
        }

        return n;
    }
}


==> listings/SSLSocketOutputRecord.java <==
/*
 * Copyright (c) 1996, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.ByteArrayInputStream;
import java.io.IOException;
import java.io.OutputStream;
import java.net.SocketException;
import java.nio.ByteBuffer;
import javax.net.ssl.SSLHandshakeException;

/**
 * {@code OutputRecord} implementation for {@code SSLSocket}.
 */
final class SSLSocketOutputRecord extends OutputRecord implements SSLRecord {
    private OutputStream deliverStream = null;

    SSLSocketOutputRecord(HandshakeHash handshakeHash) {
        this(handshakeHash, null);
    }

    SSLSocketOutputRecord(HandshakeHash handshakeHash,
            TransportContext tc) {
        super(handshakeHash, SSLCipher.SSLWriteCipher.nullTlsWriteCipher());
        this.tc = tc;
        this.packetSize = SSLRecord.maxRecordSize;
        this.protocolVersion = ProtocolVersion.NONE;
    }

    @Override
    synchronized void encodeAlert(
            byte level, byte description) throws IOException {
        if (isClosed()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("outbound has closed, ignore outbound " +
                    "alert message: " + Alert.nameOf(description));
            }
            return;
        }

        // use the buf of ByteArrayOutputStream
        int position = headerSize + writeCipher.getExplicitNonceSize();
        count = position;

        write(level);
        write(description);
        if (SSLLogger.isOn && SSLLogger.isOn("record")) {
            SSLLogger.fine("WRITE: " + protocolVersion +
                    " " + ContentType.ALERT.name +
                    "(" + Alert.nameOf(description) + ")" +
                    ", length = " + (count - headerSize));
        }

        // Encrypt the fragment and wrap up a record.
        encrypt(writeCipher, ContentType.ALERT.id, headerSize);

        // deliver this message
        deliverStream.write(buf, 0, count);    // may throw IOException
        deliverStream.flush();                 // may throw IOException

        if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
            SSLLogger.fine("Raw write",
                    (new ByteArrayInputStream(buf, 0, count)));
        }

        // reset the internal buffer
        count = 0;
    }

    @Override
    synchronized void encodeHandshake(byte[] source,
            int offset, int length) throws IOException {
        if (isClosed()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("outbound has closed, ignore outbound " +
                        "handshake message",
                        ByteBuffer.wrap(source, offset, length));
            }
            return;
        }

        if (firstMessage) {
            firstMessage = false;

            if ((helloVersion == ProtocolVersion.SSL20Hello) &&
                (source[offset] == SSLHandshake.CLIENT_HELLO.id) &&
                                            //  5: recode header size
                (source[offset + 4 + 2 + 32] == 0)) {
                                            // V3 session ID is empty
                                            //  4: handshake header size
                                            //  2: client_version in ClientHello
                                            // 32: random in ClientHello

                ByteBuffer v2ClientHello = encodeV2ClientHello(
                        source, (offset + 4), (length - 4));

                byte[] record = v2ClientHello.array();  // array offset is zero
                int limit = v2ClientHello.limit();
                handshakeHash.deliver(record, 2, (limit - 2));

                if (SSLLogger.isOn && SSLLogger.isOn("record")) {
                    SSLLogger.fine(
                            "WRITE: SSLv2 ClientHello message" +
                            ", length = " + limit);
                }

                // deliver this message
                //
                // Version 2 ClientHello message should be plaintext.
                //
                // No max fragment length negotiation.
                deliverStream.write(record, 0, limit);
                deliverStream.flush();

                if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
                    SSLLogger.fine("Raw write",
                            (new ByteArrayInputStream(record, 0, limit)));
                }

                return;
            }
        }

        byte handshakeType = source[0];
        if (handshakeHash.isHashable(handshakeType)) {
            handshakeHash.deliver(source, offset, length);
        }

        int fragLimit = getFragLimit();
        int position = headerSize + writeCipher.getExplicitNonceSize();
        if (count == 0) {
            count = position;
        }

        if ((count - position) < (fragLimit - length)) {
            write(source, offset, length);
            return;
        }

        for (int limit = (offset + length); offset < limit;) {

            int remains = (limit - offset) + (count - position);
            int fragLen = Math.min(fragLimit, remains);

            // use the buf of ByteArrayOutputStream
            write(source, offset, fragLen);
            if (remains < fragLimit) {
                return;
            }

            if (SSLLogger.isOn && SSLLogger.isOn("record")) {
                SSLLogger.fine(
                        "WRITE: " + protocolVersion +
                        " " + ContentType.HANDSHAKE.name +
                        ", length = " + (count - headerSize));
            }

            // Encrypt the fragment and wrap up a record.
            encrypt(writeCipher, ContentType.HANDSHAKE.id, headerSize);

            // deliver this message
            deliverStream.write(buf, 0, count);    // may throw IOException
            deliverStream.flush();                 // may throw IOException

            if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
                SSLLogger.fine("Raw write",
                        (new ByteArrayInputStream(buf, 0, count)));
            }

            // reset the offset
            offset += fragLen;

            // reset the internal buffer
            count = position;
        }
    }

    @Override
    synchronized void encodeChangeCipherSpec() throws IOException {
        if (isClosed()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("outbound has closed, ignore outbound " +
                    "change_cipher_spec message");
            }
            return;
        }

        // use the buf of ByteArrayOutputStream
        int position = headerSize + writeCipher.getExplicitNonceSize();
        count = position;

        write((byte)1);         // byte 1: change_cipher_spec(

        // Encrypt the fragment and wrap up a record.
        encrypt(writeCipher, ContentType.CHANGE_CIPHER_SPEC.id, headerSize);

        // deliver this message
        deliverStream.write(buf, 0, count);        // may throw IOException
        // deliverStream.flush();                  // flush in Finished

        if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
            SSLLogger.fine("Raw write",
                    (new ByteArrayInputStream(buf, 0, count)));
        }

        // reset the internal buffer
        count = 0;
    }

    @Override
    public synchronized void flush() throws IOException {
        int position = headerSize + writeCipher.getExplicitNonceSize();
        if (count <= position) {
            return;
        }

        if (SSLLogger.isOn && SSLLogger.isOn("record")) {
            SSLLogger.fine(
                    "WRITE: " + protocolVersion +
                    " " + ContentType.HANDSHAKE.name +
                    ", length = " + (count - headerSize));
        }

        // Encrypt the fragment and wrap up a record.
        encrypt(writeCipher, ContentType.HANDSHAKE.id, headerSize);

        // deliver this message
        deliverStream.write(buf, 0, count);    // may throw IOException
        deliverStream.flush();                 // may throw IOException

        if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
            SSLLogger.fine("Raw write",
                    (new ByteArrayInputStream(buf, 0, count)));
        }

        // reset the internal buffer
        count = 0;      // DON'T use position
    }

    @Override
    synchronized void deliver(
            byte[] source, int offset, int length) throws IOException {
        if (isClosed()) {
            throw new SocketException("Connection or outbound has been closed");
        }

        if (writeCipher.authenticator.seqNumOverflow()) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.fine(
                    "sequence number extremely close to overflow " +
                    "(2^64-1 packets). Closing connection.");
            }

            throw new SSLHandshakeException("sequence number overflow");
        }

        boolean isFirstRecordOfThePayload = true;
        for (int limit = (offset + length); offset < limit;) {
            int fragLen;
            if (packetSize > 0) {
                fragLen = Math.min(maxRecordSize, packetSize);
                fragLen =
                        writeCipher.calculateFragmentSize(fragLen, headerSize);

                fragLen = Math.min(fragLen, Record.maxDataSize);
            } else {
                fragLen = Record.maxDataSize;
            }

            if (fragmentSize > 0) {
                fragLen = Math.min(fragLen, fragmentSize);
            }

            if (isFirstRecordOfThePayload && needToSplitPayload()) {
                fragLen = 1;
                isFirstRecordOfThePayload = false;
            } else {
                fragLen = Math.min(fragLen, (limit - offset));
            }

            // use the buf of ByteArrayOutputStream
            int position = headerSize + writeCipher.getExplicitNonceSize();
            count = position;
            write(source, offset, fragLen);

            if (SSLLogger.isOn && SSLLogger.isOn("record")) {
                SSLLogger.fine(
                        "WRITE: " + protocolVersion +
                        " " + ContentType.APPLICATION_DATA.name +
                        ", length = " + (count - position));
            }

            // Encrypt the fragment and wrap up a record.
            encrypt(writeCipher, ContentType.APPLICATION_DATA.id, headerSize);

            // deliver this message
            deliverStream.write(buf, 0, count);    // may throw IOException
            deliverStream.flush();                 // may throw IOException

            if (SSLLogger.isOn && SSLLogger.isOn("packet")) {
                SSLLogger.fine("Raw write",
                        (new ByteArrayInputStream(buf, 0, count)));
            }

            // reset the internal buffer
            count = 0;

            if (isFirstAppOutputRecord) {
                isFirstAppOutputRecord = false;
            }

            offset += fragLen;
        }
    }

    @Override
    synchronized void setDeliverStream(OutputStream outputStream) {
        this.deliverStream = outputStream;
    }

    /*
     * Need to split the payload except the following cases:
     *
     * 1. protocol version is TLS 1.1 or later;
     * 2. bulk cipher does not use CBC mode, including null bulk cipher suites.
     * 3. the payload is the first application record of a freshly
     *    negotiated TLS session.
     * 4. the CBC protection is disabled;
     *
     * By default, we counter chosen plaintext issues on CBC mode
     * ciphersuites in SSLv3/TLS1.0 by sending one byte of application
     * data in the first record of every payload, and the rest in
     * subsequent record(s). Note that the issues have been solved in
     * TLS 1.1 or later.
     *
     * It is not necessary to split the very first application record of
     * a freshly negotiated TLS session, as there is no previous
     * application data to guess.  To improve compatibility, we will not
     * split such records.
     *
     * This avoids issues in the outbound direction.  For a full fix,
     * the peer must have similar protections.
     */
    private boolean needToSplitPayload() {
        return (!protocolVersion.useTLS11PlusSpec()) &&
                writeCipher.isCBCMode() && !isFirstAppOutputRecord &&
                Record.enableCBCProtection;
    }

    private int getFragLimit() {
        int fragLimit;
        if (packetSize > 0) {
            fragLimit = Math.min(maxRecordSize, packetSize);
            fragLimit =
                    writeCipher.calculateFragmentSize(fragLimit, headerSize);

            fragLimit = Math.min(fragLimit, Record.maxDataSize);
        } else {
            fragLimit = Record.maxDataSize;
        }

        if (fragmentSize > 0) {
            fragLimit = Math.min(fragLimit, fragmentSize);
        }

        return fragLimit;
    }
}


==> listings/SSLTransport.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.EOFException;
import java.io.IOException;
import java.nio.ByteBuffer;
import javax.crypto.BadPaddingException;
import javax.net.ssl.SSLHandshakeException;

/**
 * Interface for SSL/(D)TLS transportation.
 */
interface SSLTransport {

    /**
     * Returns the host name of the peer.
     *
     * @return  the host name of the peer, or null if nothing is
     *          available.
     */
    String getPeerHost();

    /**
     * Returns the port number of the peer.
     *
     * @return  the port number of the peer, or -1 if nothing is
     *          available.
     */
    int getPeerPort();

    /**
     * Shutdown the transport.
     */
    default void shutdown() throws IOException {
        // blank
    }

    /**
     * Return true if delegated tasks used for handshaking operations.
     *
     * @return true if delegated tasks used for handshaking operations.
     */
    boolean useDelegatedTask();

    /**
     * Decodes an array of SSL/(D)TLS network source data into the
     * destination application data buffers.
     *
     * For SSL/TLS connections, if no source data, the network data may be
     * received from the underlying underlying SSL/TLS input stream.
     *
     * @param context      the transportation context
     * @param srcs         an array of {@code ByteBuffers} containing the
     *                      inbound network data
     * @param srcsOffset   The offset within the {@code srcs} buffer array
     *                      of the first buffer from which bytes are to be
     *                      retrieved; it must be non-negative and no larger
     *                      than {@code srcs.length}.
     * @param srcsLength   The maximum number of {@code srcs} buffers to be
     *                      accessed; it must be non-negative and no larger than
     *                      {@code srcs.length}&nbsp;-&nbsp;{@code srcsOffset}.
     * @param dsts         an array of {@code ByteBuffers} to hold inbound
     *                      application data
     * @param dstsOffset   The offset within the {@code dsts} buffer array
     *                      of the first buffer from which bytes are to be
     *                      placed; it must be non-negative and no larger
     *                      than {@code dsts.length}.
     * @param dstsLength   The maximum number of {@code dsts} buffers to be
     *                      accessed; it must be non-negative and no larger than
     *                      {@code dsts.length}&nbsp;-&nbsp;{@code dstsOffset}.
     *
     * @return             a {@code Plaintext} describing the result of
     *                      the operation
     * @throws IOException if a problem was encountered while receiving or
     *                      decoding networking data
     */
    static Plaintext decode(TransportContext context,
        ByteBuffer[] srcs, int srcsOffset, int srcsLength,
        ByteBuffer[] dsts, int dstsOffset, int dstsLength) throws IOException {

        Plaintext[] plaintexts = null;
        try {
            plaintexts =
                    context.inputRecord.decode(srcs, srcsOffset, srcsLength);
        } catch (UnsupportedOperationException unsoe) {         // SSLv2Hello
            // Hack code to deliver SSLv2 error message for SSL/TLS connections.
            if (!context.sslContext.isDTLS()) {
                context.outputRecord.encodeV2NoCipher();
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.finest("may be talking to SSLv2");
                }
            }

            context.fatal(Alert.UNEXPECTED_MESSAGE, unsoe);
        } catch (BadPaddingException bpe) {
            /*
             * The basic SSLv3 record protection involves (optional)
             * encryption for privacy, and an integrity check ensuring
             * data origin authentication.  We do them both here, and
             * throw a fatal alert if the integrity check fails.
             */
            Alert alert = (context.handshakeContext != null) ?
                    Alert.HANDSHAKE_FAILURE :
                    Alert.BAD_RECORD_MAC;
            context.fatal(alert, bpe);
        } catch (SSLHandshakeException she) {
            // may be record sequence number overflow
            context.fatal(Alert.HANDSHAKE_FAILURE, she);
        } catch (EOFException eofe) {
            // rethrow EOFException, the call will handle it if neede.
            throw eofe;
        } catch (IOException ioe) {
            context.fatal(Alert.UNEXPECTED_MESSAGE, ioe);
        }

        if (plaintexts == null || plaintexts.length == 0) {
            // Connection closed or record should be discarded.
            return Plaintext.PLAINTEXT_NULL;
        }

        Plaintext finalPlaintext = Plaintext.PLAINTEXT_NULL;
        for (Plaintext plainText : plaintexts) {
            // plainText should never be null for TLS protocols
            if (plainText == Plaintext.PLAINTEXT_NULL) {
                // Only happens for DTLS protocols.
                //
                // Received a retransmitted flight, and need to retransmit the
                // previous delivered handshake flight messages.
                if (context.handshakeContext != null &&
                    context.handshakeContext.sslConfig.enableRetransmissions &&
                    context.sslContext.isDTLS()) {
                    if (SSLLogger.isOn && SSLLogger.isOn("ssl,verbose")) {
                        SSLLogger.finest("retransmited handshake flight");
                    }

                    context.outputRecord.launchRetransmission();
                }   // Otherwise, discard the retransmitted flight.
            } else if (plainText != null &&
                    plainText.contentType != ContentType.APPLICATION_DATA.id) {
                context.dispatch(plainText);
            }

            if (plainText == null) {
                plainText = Plaintext.PLAINTEXT_NULL;
            } else {
                // Fill the destination buffers.
                if ((dsts != null) && (dstsLength > 0) &&
                        (plainText.contentType ==
                            ContentType.APPLICATION_DATA.id)) {

                    ByteBuffer fragment = plainText.fragment;
                    int remains = fragment.remaining();

                    // Should have enough room in the destination buffers.
                    int limit = dstsOffset + dstsLength;
                    for (int i = dstsOffset;
                            ((i < limit) && (remains > 0)); i++) {

                        int amount = Math.min(dsts[i].remaining(), remains);
                        fragment.limit(fragment.position() + amount);
                        dsts[i].put(fragment);
                        remains -= amount;

                        if (!dsts[i].hasRemaining()) {
                            dstsOffset++;
                        }
                    }

                    if (remains > 0) {
                        context.fatal(Alert.INTERNAL_ERROR,
                            "no sufficient room in the destination buffers");
                    }
                }
            }

            finalPlaintext = plainText;
        }

        return finalPlaintext;
    }
}


==> listings/ServerHello.java <==
/*
 * Copyright (c) 2015, 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.nio.ByteBuffer;
import java.security.AlgorithmConstraints;
import java.security.GeneralSecurityException;
import java.text.MessageFormat;
import java.util.Arrays;
import java.util.LinkedList;
import java.util.List;
import java.util.Locale;
import java.util.Map;
import java.util.Optional;
import javax.crypto.SecretKey;
import javax.crypto.spec.IvParameterSpec;
import javax.net.ssl.SSLException;
import javax.net.ssl.SSLHandshakeException;
import javax.net.ssl.SSLProtocolException;
import sun.security.ssl.CipherSuite.KeyExchange;
import sun.security.ssl.ClientHello.ClientHelloMessage;
import sun.security.ssl.SSLCipher.SSLReadCipher;
import sun.security.ssl.SSLCipher.SSLWriteCipher;
import sun.security.ssl.SSLHandshake.HandshakeMessage;
import sun.security.ssl.SupportedVersionsExtension.SHSupportedVersionsSpec;

/**
 * Pack of the ServerHello/HelloRetryRequest handshake message.
 */
final class ServerHello {
    static final SSLConsumer handshakeConsumer =
        new ServerHelloConsumer();
    static final HandshakeProducer t12HandshakeProducer =
        new T12ServerHelloProducer();
    static final HandshakeProducer t13HandshakeProducer =
        new T13ServerHelloProducer();
    static final HandshakeProducer hrrHandshakeProducer =
        new T13HelloRetryRequestProducer();

    static final HandshakeProducer hrrReproducer =
        new T13HelloRetryRequestReproducer();

    private static final HandshakeConsumer t12HandshakeConsumer =
        new T12ServerHelloConsumer();
    private static final HandshakeConsumer t13HandshakeConsumer =
        new T13ServerHelloConsumer();

    private static final HandshakeConsumer d12HandshakeConsumer =
        new T12ServerHelloConsumer();
    private static final HandshakeConsumer d13HandshakeConsumer =
        new T13ServerHelloConsumer();

    private static final HandshakeConsumer t13HrrHandshakeConsumer =
        new T13HelloRetryRequestConsumer();
    private static final HandshakeConsumer d13HrrHandshakeConsumer =
        new T13HelloRetryRequestConsumer();

    /**
     * The ServerHello handshake message.
     */
    static final class ServerHelloMessage extends HandshakeMessage {
        final ProtocolVersion           serverVersion;      // TLS 1.3 legacy
        final RandomCookie              serverRandom;
        final SessionId                 sessionId;          // TLS 1.3 legacy
        final CipherSuite               cipherSuite;
        final byte                      compressionMethod;  // TLS 1.3 legacy
        final SSLExtensions             extensions;

        // The HelloRetryRequest producer needs to use the ClientHello message
        // for cookie generation.  Please don't use this field for other
        // purpose unless it is really necessary.
        final ClientHelloMessage        clientHello;

        // Reserved for HelloRetryRequest consumer.  Please don't use this
        // field for other purpose unless it is really necessary.
        final ByteBuffer                handshakeRecord;

        ServerHelloMessage(HandshakeContext context,
                ProtocolVersion serverVersion, SessionId sessionId,
                CipherSuite cipherSuite, RandomCookie serverRandom,
                ClientHelloMessage clientHello) {
            super(context);

            this.serverVersion = serverVersion;
            this.serverRandom = serverRandom;
            this.sessionId = sessionId;
            this.cipherSuite = cipherSuite;
            this.compressionMethod = 0x00;      // Don't support compression.
            this.extensions = new SSLExtensions(this);

            // Reserve the ClientHello message for cookie generation.
            this.clientHello = clientHello;

            // The handshakeRecord field is used for HelloRetryRequest consumer
            // only.  It's fine to set it to null for generating side of the
            // ServerHello/HelloRetryRequest message.
            this.handshakeRecord = null;
        }

        ServerHelloMessage(HandshakeContext context,
                ByteBuffer m) throws IOException {
            super(context);

            // Reserve for HelloRetryRequest consumer if needed.
            this.handshakeRecord = m.duplicate();

            byte major = m.get();
            byte minor = m.get();
            this.serverVersion = ProtocolVersion.valueOf(major, minor);
            if (this.serverVersion == null) {
                // The client should only request for known protocol versions.
                context.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "Unsupported protocol version: " +
                    ProtocolVersion.nameOf(major, minor));
            }

            this.serverRandom = new RandomCookie(m);
            this.sessionId = new SessionId(Record.getBytes8(m));
            try {
                sessionId.checkLength(serverVersion.id);
            } catch (SSLProtocolException ex) {
                handshakeContext.conContext.fatal(Alert.ILLEGAL_PARAMETER, ex);
            }

            int cipherSuiteId = Record.getInt16(m);
            this.cipherSuite = CipherSuite.valueOf(cipherSuiteId);
            if (cipherSuite == null || !context.isNegotiable(cipherSuite)) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "Server selected improper ciphersuite " +
                    CipherSuite.nameOf(cipherSuiteId));
            }

            this.compressionMethod = m.get();
            if (compressionMethod != 0) {
                context.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "compression type not supported, " + compressionMethod);
            }

            SSLExtension[] supportedExtensions;
            if (serverRandom.isHelloRetryRequest()) {
                supportedExtensions = context.sslConfig.getEnabledExtensions(
                            SSLHandshake.HELLO_RETRY_REQUEST);
            } else {
                supportedExtensions = context.sslConfig.getEnabledExtensions(
                            SSLHandshake.SERVER_HELLO);
            }

            if (m.hasRemaining()) {
                this.extensions =
                    new SSLExtensions(this, m, supportedExtensions);
            } else {
                this.extensions = new SSLExtensions(this);
            }

            // The clientHello field is used for HelloRetryRequest producer
            // only.  It's fine to set it to null for receiving side of
            // ServerHello/HelloRetryRequest message.
            this.clientHello = null;        // not used, let it be null;
        }

        @Override
        public SSLHandshake handshakeType() {
            return serverRandom.isHelloRetryRequest() ?
                SSLHandshake.HELLO_RETRY_REQUEST : SSLHandshake.SERVER_HELLO;
        }

        @Override
        public int messageLength() {
            // almost fixed header size, except session ID and extensions:
            //      major + minor = 2
            //      random = 32
            //      session ID len field = 1
            //      cipher suite = 2
            //      compression = 1
            //      extensions: if present, 2 + length of extensions
            // In TLS 1.3, use of certain extensions is mandatory.
            return 38 + sessionId.length() + extensions.length();
        }

        @Override
        public void send(HandshakeOutStream hos) throws IOException {
            hos.putInt8(serverVersion.major);
            hos.putInt8(serverVersion.minor);
            hos.write(serverRandom.randomBytes);
            hos.putBytes8(sessionId.getId());
            hos.putInt8((cipherSuite.id >> 8) & 0xFF);
            hos.putInt8(cipherSuite.id & 0xff);
            hos.putInt8(compressionMethod);

            extensions.send(hos);           // In TLS 1.3, use of certain
                                            // extensions is mandatory.
        }

        @Override
        public String toString() {
            MessageFormat messageFormat = new MessageFormat(
                "\"{0}\": '{'\n" +
                "  \"server version\"      : \"{1}\",\n" +
                "  \"random\"              : \"{2}\",\n" +
                "  \"session id\"          : \"{3}\",\n" +
                "  \"cipher suite\"        : \"{4}\",\n" +
                "  \"compression methods\" : \"{5}\",\n" +
                "  \"extensions\"          : [\n" +
                "{6}\n" +
                "  ]\n" +
                "'}'",
                Locale.ENGLISH);
            Object[] messageFields = {
                serverRandom.isHelloRetryRequest() ?
                    "HelloRetryRequest" : "ServerHello",
                serverVersion.name,
                Utilities.toHexString(serverRandom.randomBytes),
                sessionId.toString(),
                cipherSuite.name + "(" +
                        Utilities.byte16HexString(cipherSuite.id) + ")",
                Utilities.toHexString(compressionMethod),
                Utilities.indent(extensions.toString(), "    ")
            };

            return messageFormat.format(messageFields);
        }
    }

    /**
     * The "ServerHello" handshake message producer.
     */
    private static final class T12ServerHelloProducer
            implements HandshakeProducer {

        // Prevent instantiation of this class.
        private T12ServerHelloProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            ClientHelloMessage clientHello = (ClientHelloMessage)message;

            // If client hasn't specified a session we can resume, start a
            // new one and choose its cipher suite and compression options,
            // unless new session creation is disabled for this connection!
            if (!shc.isResumption || shc.resumingSession == null) {
                if (!shc.sslConfig.enableSessionCreation) {
                    throw new SSLException(
                        "Not resumption, and no new session is allowed");
                }

                if (shc.localSupportedSignAlgs == null) {
                    shc.localSupportedSignAlgs =
                        SignatureScheme.getSupportedAlgorithms(
                                shc.algorithmConstraints, shc.activeProtocols);
                }

                SSLSessionImpl session =
                        new SSLSessionImpl(shc, CipherSuite.C_NULL);
                session.setMaximumPacketSize(shc.sslConfig.maximumPacketSize);
                shc.handshakeSession = session;

                // consider the handshake extension impact
                SSLExtension[] enabledExtensions =
                        shc.sslConfig.getEnabledExtensions(
                            SSLHandshake.CLIENT_HELLO, shc.negotiatedProtocol);
                clientHello.extensions.consumeOnTrade(shc, enabledExtensions);

                // negotiate the cipher suite.
                KeyExchangeProperties credentials =
                        chooseCipherSuite(shc, clientHello);
                if (credentials == null) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                            "no cipher suites in common");

                    return null;    // make the compiler happy
                }
                shc.negotiatedCipherSuite = credentials.cipherSuite;
                shc.handshakeKeyExchange = credentials.keyExchange;
                shc.handshakeSession.setSuite(credentials.cipherSuite);
                shc.handshakePossessions.addAll(
                        Arrays.asList(credentials.possessions));
                shc.handshakeHash.determine(
                        shc.negotiatedProtocol, shc.negotiatedCipherSuite);

                // Check the incoming OCSP stapling extensions and attempt
                // to get responses.  If the resulting stapleParams is non
                // null, it implies that stapling is enabled on the server side.
                shc.stapleParams = StatusResponseManager.processStapling(shc);
                shc.staplingActive = (shc.stapleParams != null);

                // update the responders
                SSLKeyExchange ke = credentials.keyExchange;
                if (ke != null) {
                    for (Map.Entry<Byte, HandshakeProducer> me :
                            ke.getHandshakeProducers(shc)) {
                        shc.handshakeProducers.put(
                                me.getKey(), me.getValue());
                    }
                }

                if ((ke != null) &&
                        (shc.sslConfig.clientAuthType !=
                                ClientAuthType.CLIENT_AUTH_NONE) &&
                        !shc.negotiatedCipherSuite.isAnonymous()) {
                    for (SSLHandshake hs :
                            ke.getRelatedHandshakers(shc)) {
                        if (hs == SSLHandshake.CERTIFICATE) {
                            shc.handshakeProducers.put(
                                    SSLHandshake.CERTIFICATE_REQUEST.id,
                                    SSLHandshake.CERTIFICATE_REQUEST);
                            break;
                        }
                    }
                }
                shc.handshakeProducers.put(SSLHandshake.SERVER_HELLO_DONE.id,
                        SSLHandshake.SERVER_HELLO_DONE);
            } else {
                shc.handshakeSession = shc.resumingSession;
                shc.negotiatedProtocol =
                        shc.resumingSession.getProtocolVersion();
                shc.negotiatedCipherSuite = shc.resumingSession.getSuite();
                shc.handshakeHash.determine(
                        shc.negotiatedProtocol, shc.negotiatedCipherSuite);
            }

            // Generate the ServerHello handshake message.
            ServerHelloMessage shm = new ServerHelloMessage(shc,
                    shc.negotiatedProtocol,
                    shc.handshakeSession.getSessionId(),
                    shc.negotiatedCipherSuite,
                    new RandomCookie(shc),
                    clientHello);
            shc.serverHelloRandom = shm.serverRandom;

            // Produce extensions for ServerHello handshake message.
            SSLExtension[] serverHelloExtensions =
                shc.sslConfig.getEnabledExtensions(
                        SSLHandshake.SERVER_HELLO, shc.negotiatedProtocol);
            shm.extensions.produce(shc, serverHelloExtensions);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Produced ServerHello handshake message", shm);
            }

            // Output the handshake message.
            shm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            if (shc.isResumption && shc.resumingSession != null) {
                SSLTrafficKeyDerivation kdg =
                    SSLTrafficKeyDerivation.valueOf(shc.negotiatedProtocol);
                if (kdg == null) {
                    // unlikely
                    shc.conContext.fatal(Alert.INTERNAL_ERROR,
                            "Not supported key derivation: " +
                            shc.negotiatedProtocol);
                } else {
                    shc.handshakeKeyDerivation = kdg.createKeyDerivation(
                            shc, shc.resumingSession.getMasterSecret());
                }

                // update the responders
                shc.handshakeProducers.put(SSLHandshake.FINISHED.id,
                        SSLHandshake.FINISHED);
            }

            // The handshake message has been delivered.
            return null;
        }

        private static KeyExchangeProperties chooseCipherSuite(
                ServerHandshakeContext shc,
                ClientHelloMessage clientHello) throws IOException {
            List<CipherSuite> preferred;
            List<CipherSuite> proposed;
            if (shc.sslConfig.preferLocalCipherSuites) {
                preferred = shc.activeCipherSuites;
                proposed = clientHello.cipherSuites;
            } else {
                preferred = clientHello.cipherSuites;
                proposed = shc.activeCipherSuites;
            }

            List<CipherSuite> legacySuites = new LinkedList<>();
            for (CipherSuite cs : preferred) {
                if (!HandshakeContext.isNegotiable(
                        proposed, shc.negotiatedProtocol, cs)) {
                    continue;
                }

                if (shc.sslConfig.clientAuthType ==
                        ClientAuthType.CLIENT_AUTH_REQUIRED) {
                    if ((cs.keyExchange == KeyExchange.K_DH_ANON) ||
                        (cs.keyExchange == KeyExchange.K_ECDH_ANON)) {
                        continue;
                    }
                }

                SSLKeyExchange ke = SSLKeyExchange.valueOf(
                        cs.keyExchange, shc.negotiatedProtocol);
                if (ke == null) {
                    continue;
                }
                if (!ServerHandshakeContext.legacyAlgorithmConstraints.permits(
                        null, cs.name, null)) {
                    legacySuites.add(cs);
                    continue;
                }

                SSLPossession[] hcds = ke.createPossessions(shc);
                if ((hcds == null) || (hcds.length == 0)) {
                    continue;
                }

                // The cipher suite has been negotiated.
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine("use cipher suite " + cs.name);
                }

                return new KeyExchangeProperties(cs, ke, hcds);
            }

            for (CipherSuite cs : legacySuites) {
                SSLKeyExchange ke = SSLKeyExchange.valueOf(
                        cs.keyExchange,  shc.negotiatedProtocol);
                if (ke != null) {
                    SSLPossession[] hcds = ke.createPossessions(shc);
                    if ((hcds != null) && (hcds.length != 0)) {
                        if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                            SSLLogger.warning(
                                "use legacy cipher suite " + cs.name);
                        }
                        return new KeyExchangeProperties(cs, ke, hcds);
                    }
                }
            }

            shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "no cipher suites in common");

            return null;    // make the compiler happy.
        }

        private static final class KeyExchangeProperties {
            final CipherSuite cipherSuite;
            final SSLKeyExchange keyExchange;
            final SSLPossession[] possessions;

            private KeyExchangeProperties(CipherSuite cipherSuite,
                    SSLKeyExchange keyExchange, SSLPossession[] possessions) {
                this.cipherSuite = cipherSuite;
                this.keyExchange = keyExchange;
                this.possessions = possessions;
            }
        }
    }

    /**
     * The "ServerHello" handshake message producer.
     */
    private static final
            class T13ServerHelloProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T13ServerHelloProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The producing happens in server side only.
            ServerHandshakeContext shc = (ServerHandshakeContext)context;
            ClientHelloMessage clientHello = (ClientHelloMessage)message;

            // If client hasn't specified a session we can resume, start a
            // new one and choose its cipher suite and compression options,
            // unless new session creation is disabled for this connection!
            if (!shc.isResumption || shc.resumingSession == null) {
                if (!shc.sslConfig.enableSessionCreation) {
                    throw new SSLException(
                        "Not resumption, and no new session is allowed");
                }

                if (shc.localSupportedSignAlgs == null) {
                    shc.localSupportedSignAlgs =
                        SignatureScheme.getSupportedAlgorithms(
                                shc.algorithmConstraints, shc.activeProtocols);
                }

                SSLSessionImpl session =
                        new SSLSessionImpl(shc, CipherSuite.C_NULL);
                session.setMaximumPacketSize(shc.sslConfig.maximumPacketSize);
                shc.handshakeSession = session;

                // consider the handshake extension impact
                SSLExtension[] enabledExtensions =
                        shc.sslConfig.getEnabledExtensions(
                            SSLHandshake.CLIENT_HELLO, shc.negotiatedProtocol);
                clientHello.extensions.consumeOnTrade(shc, enabledExtensions);

                // negotiate the cipher suite.
                CipherSuite cipherSuite = chooseCipherSuite(shc, clientHello);
                if (cipherSuite == null) {
                    shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                            "no cipher suites in common");
                    return null;    // make the compiler happy
                }
                shc.negotiatedCipherSuite = cipherSuite;
                shc.handshakeSession.setSuite(cipherSuite);
                shc.handshakeHash.determine(
                        shc.negotiatedProtocol, shc.negotiatedCipherSuite);
            } else {
                shc.handshakeSession = shc.resumingSession;

                // consider the handshake extension impact
                SSLExtension[] enabledExtensions =
                shc.sslConfig.getEnabledExtensions(
                SSLHandshake.CLIENT_HELLO, shc.negotiatedProtocol);
                clientHello.extensions.consumeOnTrade(shc, enabledExtensions);

                shc.negotiatedProtocol =
                        shc.resumingSession.getProtocolVersion();
                shc.negotiatedCipherSuite = shc.resumingSession.getSuite();
                shc.handshakeHash.determine(
                        shc.negotiatedProtocol, shc.negotiatedCipherSuite);

                setUpPskKD(shc,
                        shc.resumingSession.consumePreSharedKey().get());

                // The session can't be resumed again---remove it from cache
                SSLSessionContextImpl sessionCache = (SSLSessionContextImpl)
                    shc.sslContext.engineGetServerSessionContext();
                sessionCache.remove(shc.resumingSession.getSessionId());
            }

            // update the responders
            shc.handshakeProducers.put(SSLHandshake.ENCRYPTED_EXTENSIONS.id,
                    SSLHandshake.ENCRYPTED_EXTENSIONS);
            shc.handshakeProducers.put(SSLHandshake.FINISHED.id,
                    SSLHandshake.FINISHED);

            // Generate the ServerHello handshake message.
            ServerHelloMessage shm = new ServerHelloMessage(shc,
                    ProtocolVersion.TLS12,      // use legacy version
                    clientHello.sessionId,      // echo back
                    shc.negotiatedCipherSuite,
                    new RandomCookie(shc),
                    clientHello);
            shc.serverHelloRandom = shm.serverRandom;

            // Produce extensions for ServerHello handshake message.
            SSLExtension[] serverHelloExtensions =
                    shc.sslConfig.getEnabledExtensions(
                        SSLHandshake.SERVER_HELLO, shc.negotiatedProtocol);
            shm.extensions.produce(shc, serverHelloExtensions);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Produced ServerHello handshake message", shm);
            }

            // Output the handshake message.
            shm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            // Change client/server handshake traffic secrets.
            // Refresh handshake hash
            shc.handshakeHash.update();

            // Change client/server handshake traffic secrets.
            SSLKeyExchange ke = shc.handshakeKeyExchange;
            if (ke == null) {
                // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not negotiated key shares");
                return null;    // make the compiler happy
            }

            SSLKeyDerivation handshakeKD = ke.createKeyDerivation(shc);
            SecretKey handshakeSecret = handshakeKD.deriveKey(
                    "TlsHandshakeSecret", null);

            SSLTrafficKeyDerivation kdg =
                SSLTrafficKeyDerivation.valueOf(shc.negotiatedProtocol);
            if (kdg == null) {
                // unlikely
                shc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not supported key derivation: " +
                        shc.negotiatedProtocol);
                return null;    // make the compiler happy
            }

            SSLKeyDerivation kd =
                    new SSLSecretDerivation(shc, handshakeSecret);

            // update the handshake traffic read keys.
            SecretKey readSecret = kd.deriveKey(
                    "TlsClientHandshakeTrafficSecret", null);
            SSLKeyDerivation readKD =
                    kdg.createKeyDerivation(shc, readSecret);
            SecretKey readKey = readKD.deriveKey(
                    "TlsKey", null);
            SecretKey readIvSecret = readKD.deriveKey(
                    "TlsIv", null);
            IvParameterSpec readIv =
                    new IvParameterSpec(readIvSecret.getEncoded());
            SSLReadCipher readCipher;
            try {
                readCipher =
                    shc.negotiatedCipherSuite.bulkCipher.createReadCipher(
                        Authenticator.valueOf(shc.negotiatedProtocol),
                        shc.negotiatedProtocol, readKey, readIv,
                        shc.sslContext.getSecureRandom());
            } catch (GeneralSecurityException gse) {
                // unlikely
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Missing cipher algorithm", gse);
                return null;    // make the compiler happy
            }

            shc.baseReadSecret = readSecret;
            shc.conContext.inputRecord.changeReadCiphers(readCipher);

            // update the handshake traffic write secret.
            SecretKey writeSecret = kd.deriveKey(
                    "TlsServerHandshakeTrafficSecret", null);
            SSLKeyDerivation writeKD =
                    kdg.createKeyDerivation(shc, writeSecret);
            SecretKey writeKey = writeKD.deriveKey(
                    "TlsKey", null);
            SecretKey writeIvSecret = writeKD.deriveKey(
                    "TlsIv", null);
            IvParameterSpec writeIv =
                    new IvParameterSpec(writeIvSecret.getEncoded());
            SSLWriteCipher writeCipher;
            try {
                writeCipher =
                    shc.negotiatedCipherSuite.bulkCipher.createWriteCipher(
                        Authenticator.valueOf(shc.negotiatedProtocol),
                        shc.negotiatedProtocol, writeKey, writeIv,
                        shc.sslContext.getSecureRandom());
            } catch (GeneralSecurityException gse) {
                // unlikely
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Missing cipher algorithm", gse);
                return null;    //  make the compiler happy
            }

            shc.baseWriteSecret = writeSecret;
            shc.conContext.outputRecord.changeWriteCiphers(
                    writeCipher, (clientHello.sessionId.length() != 0));

            // Update the context for master key derivation.
            shc.handshakeKeyDerivation = kd;

            // The handshake message has been delivered.
            return null;
        }

        private static CipherSuite chooseCipherSuite(
                ServerHandshakeContext shc,
                ClientHelloMessage clientHello) throws IOException {
            List<CipherSuite> preferred;
            List<CipherSuite> proposed;
            if (shc.sslConfig.preferLocalCipherSuites) {
                preferred = shc.activeCipherSuites;
                proposed = clientHello.cipherSuites;
            } else {
                preferred = clientHello.cipherSuites;
                proposed = shc.activeCipherSuites;
            }

            CipherSuite legacySuite = null;
            AlgorithmConstraints legacyConstraints =
                    ServerHandshakeContext.legacyAlgorithmConstraints;
            for (CipherSuite cs : preferred) {
                if (!HandshakeContext.isNegotiable(
                        proposed, shc.negotiatedProtocol, cs)) {
                    continue;
                }

                if ((legacySuite == null) &&
                        !legacyConstraints.permits(null, cs.name, null)) {
                    legacySuite = cs;
                    continue;
                }

                // The cipher suite has been negotiated.
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.fine("use cipher suite " + cs.name);
                }
                return cs;
            }

            if (legacySuite != null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                    SSLLogger.warning(
                            "use legacy cipher suite " + legacySuite.name);
                }
                return legacySuite;
            }

            // no cipher suites in common
            return null;
        }
    }

    /**
     * The "HelloRetryRequest" handshake message producer.
     */
    private static final
            class T13HelloRetryRequestProducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T13HelloRetryRequestProducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            ServerHandshakeContext shc = (ServerHandshakeContext) context;
            ClientHelloMessage clientHello = (ClientHelloMessage) message;

            // negotiate the cipher suite.
            CipherSuite cipherSuite =
                    T13ServerHelloProducer.chooseCipherSuite(shc, clientHello);
            if (cipherSuite == null) {
                shc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "no cipher suites in common for hello retry request");
                return null;    // make the compiler happy
            }

            ServerHelloMessage hhrm = new ServerHelloMessage(shc,
                    ProtocolVersion.TLS12,      // use legacy version
                    clientHello.sessionId,      //  echo back
                    cipherSuite,
                    RandomCookie.hrrRandom,
                    clientHello
            );

            shc.negotiatedCipherSuite = cipherSuite;
            shc.handshakeHash.determine(
                    shc.negotiatedProtocol, shc.negotiatedCipherSuite);

            // Produce extensions for HelloRetryRequest handshake message.
            SSLExtension[] serverHelloExtensions =
                shc.sslConfig.getEnabledExtensions(
                    SSLHandshake.HELLO_RETRY_REQUEST, shc.negotiatedProtocol);
            hhrm.extensions.produce(shc, serverHelloExtensions);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Produced HelloRetryRequest handshake message", hhrm);
            }

            // Output the handshake message.
            hhrm.write(shc.handshakeOutput);
            shc.handshakeOutput.flush();

            // Stateless, shall we clean up the handshake context as well?
            shc.handshakeHash.finish();     // forgot about the handshake hash
            shc.handshakeExtensions.clear();

            // What's the expected response?
            shc.handshakeConsumers.put(
                    SSLHandshake.CLIENT_HELLO.id, SSLHandshake.CLIENT_HELLO);

            // The handshake message has been delivered.
            return null;
        }
    }

    /**
     * The "HelloRetryRequest" handshake message reproducer.
     */
    private static final
            class T13HelloRetryRequestReproducer implements HandshakeProducer {
        // Prevent instantiation of this class.
        private T13HelloRetryRequestReproducer() {
            // blank
        }

        @Override
        public byte[] produce(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            ServerHandshakeContext shc = (ServerHandshakeContext) context;
            ClientHelloMessage clientHello = (ClientHelloMessage) message;

            // negotiate the cipher suite.
            CipherSuite cipherSuite = shc.negotiatedCipherSuite;
            ServerHelloMessage hhrm = new ServerHelloMessage(shc,
                    ProtocolVersion.TLS12,      // use legacy version
                    clientHello.sessionId,      //  echo back
                    cipherSuite,
                    RandomCookie.hrrRandom,
                    clientHello
            );

            // Produce extensions for HelloRetryRequest handshake message.
            SSLExtension[] serverHelloExtensions =
                shc.sslConfig.getEnabledExtensions(
                    SSLHandshake.MESSAGE_HASH, shc.negotiatedProtocol);
            hhrm.extensions.produce(shc, serverHelloExtensions);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                        "Reproduced HelloRetryRequest handshake message", hhrm);
            }

            HandshakeOutStream hos = new HandshakeOutStream(null);
            hhrm.write(hos);

            return hos.toByteArray();
        }
    }

    /**
     * The "ServerHello" handshake message consumer.
     */
    private static final
            class ServerHelloConsumer implements SSLConsumer {
        // Prevent instantiation of this class.
        private ServerHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                ByteBuffer message) throws IOException {
            // The consuming happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;

            // clean up this consumer
            chc.handshakeConsumers.remove(SSLHandshake.SERVER_HELLO.id);
            if (!chc.handshakeConsumers.isEmpty()) {
                // DTLS 1.0/1.2
                chc.handshakeConsumers.remove(
                        SSLHandshake.HELLO_VERIFY_REQUEST.id);
            }
            if (!chc.handshakeConsumers.isEmpty()) {
                chc.conContext.fatal(Alert.UNEXPECTED_MESSAGE,
                    "No more message expected before ServerHello is processed");
            }

            ServerHelloMessage shm = new ServerHelloMessage(chc, message);
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine("Consuming ServerHello handshake message", shm);
            }

            if (shm.serverRandom.isHelloRetryRequest()) {
                onHelloRetryRequest(chc, shm);
            } else {
                onServerHello(chc, shm);
            }
        }

        private void onHelloRetryRequest(ClientHandshakeContext chc,
                ServerHelloMessage helloRetryRequest) throws IOException {
            // Negotiate protocol version.
            //
            // Check and launch SupportedVersions.
            SSLExtension[] extTypes = new SSLExtension[] {
                    SSLExtension.HRR_SUPPORTED_VERSIONS
                };
            helloRetryRequest.extensions.consumeOnLoad(chc, extTypes);

            ProtocolVersion serverVersion;
            SHSupportedVersionsSpec svs =
                    (SHSupportedVersionsSpec)chc.handshakeExtensions.get(
                            SSLExtension.HRR_SUPPORTED_VERSIONS);
            if (svs != null) {
                serverVersion =            // could be null
                        ProtocolVersion.valueOf(svs.selectedVersion);
            } else {
                serverVersion = helloRetryRequest.serverVersion;
            }

            if (!chc.activeProtocols.contains(serverVersion)) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "The server selected protocol version " + serverVersion +
                    " is not accepted by client preferences " +
                    chc.activeProtocols);
            }

            if (!serverVersion.useTLS13PlusSpec()) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "Unexpected HelloRetryRequest for " + serverVersion.name);
            }

            chc.negotiatedProtocol = serverVersion;
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Negotiated protocol version: " + serverVersion.name);
            }

            // TLS 1.3 key share extension may have produced client
            // possessions for TLS 1.3 key exchanges.
            //
            // Clean up before producing new client key share possessions.
            chc.handshakePossessions.clear();

            if (serverVersion.isDTLS) {
                d13HrrHandshakeConsumer.consume(chc, helloRetryRequest);
            } else {
                t13HrrHandshakeConsumer.consume(chc, helloRetryRequest);
            }
        }

        private void onServerHello(ClientHandshakeContext chc,
                ServerHelloMessage serverHello) throws IOException {
            // Negotiate protocol version.
            //
            // Check and launch SupportedVersions.
            SSLExtension[] extTypes = new SSLExtension[] {
                    SSLExtension.SH_SUPPORTED_VERSIONS
                };
            serverHello.extensions.consumeOnLoad(chc, extTypes);

            ProtocolVersion serverVersion;
            SHSupportedVersionsSpec svs =
                    (SHSupportedVersionsSpec)chc.handshakeExtensions.get(
                            SSLExtension.SH_SUPPORTED_VERSIONS);
            if (svs != null) {
                serverVersion =            // could be null
                        ProtocolVersion.valueOf(svs.selectedVersion);
            } else {
                serverVersion = serverHello.serverVersion;
            }

            if (!chc.activeProtocols.contains(serverVersion)) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "The server selected protocol version " + serverVersion +
                    " is not accepted by client preferences " +
                    chc.activeProtocols);
            }

            chc.negotiatedProtocol = serverVersion;
            if (!chc.conContext.isNegotiated) {
                chc.conContext.protocolVersion = chc.negotiatedProtocol;
                chc.conContext.outputRecord.setVersion(chc.negotiatedProtocol);
            }
            if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
                SSLLogger.fine(
                    "Negotiated protocol version: " + serverVersion.name);
            }

            if (serverHello.serverRandom.isVersionDowngrade(chc)) {
                chc.conContext.fatal(Alert.ILLEGAL_PARAMETER,
                    "A potential protocol version downgrade attack");
            }

            // Consume the handshake message for the specific protocol version.
            if (serverVersion.isDTLS) {
                if (serverVersion.useTLS13PlusSpec()) {
                    d13HandshakeConsumer.consume(chc, serverHello);
                } else {
                    // TLS 1.3 key share extension may have produced client
                    // possessions for TLS 1.3 key exchanges.
                    chc.handshakePossessions.clear();

                    d12HandshakeConsumer.consume(chc, serverHello);
                }
            } else {
                if (serverVersion.useTLS13PlusSpec()) {
                    t13HandshakeConsumer.consume(chc, serverHello);
                } else {
                    // TLS 1.3 key share extension may have produced client
                    // possessions for TLS 1.3 key exchanges.
                    chc.handshakePossessions.clear();

                    t12HandshakeConsumer.consume(chc, serverHello);
                }
            }
        }
    }

    private static final
            class T12ServerHelloConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private T12ServerHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            ServerHelloMessage serverHello = (ServerHelloMessage)message;
            if (!chc.isNegotiable(serverHello.serverVersion)) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "Server chose " + serverHello.serverVersion +
                    ", but that protocol version is not enabled or " +
                    "not supported by the client.");
            }

            // chc.negotiatedProtocol = serverHello.serverVersion;
            chc.negotiatedCipherSuite = serverHello.cipherSuite;
            chc.handshakeHash.determine(
                    chc.negotiatedProtocol, chc.negotiatedCipherSuite);
            chc.serverHelloRandom = serverHello.serverRandom;
            if (chc.negotiatedCipherSuite.keyExchange == null) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "TLS 1.2 or prior version does not support the " +
                    "server cipher suite: " + chc.negotiatedCipherSuite.name);
            }

            //
            // validate
            //

            // Check and launch the "renegotiation_info" extension.
            SSLExtension[] extTypes = new SSLExtension[] {
                    SSLExtension.SH_RENEGOTIATION_INFO
                };
            serverHello.extensions.consumeOnLoad(chc, extTypes);

            // Is it session resuming?
            if (chc.resumingSession != null) {
                // we tried to resume, let's see what the server decided
                if (serverHello.sessionId.equals(
                        chc.resumingSession.getSessionId())) {
                    // server resumed the session, let's make sure everything
                    // checks out

                    // Verify that the session ciphers are unchanged.
                    CipherSuite sessionSuite = chc.resumingSession.getSuite();
                    if (chc.negotiatedCipherSuite != sessionSuite) {
                        chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                            "Server returned wrong cipher suite for session");
                    }

                    // verify protocol version match
                    ProtocolVersion sessionVersion =
                            chc.resumingSession.getProtocolVersion();
                    if (chc.negotiatedProtocol != sessionVersion) {
                        chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                            "Server resumed with wrong protocol version");
                    }

                    // looks fine;  resume it.
                    chc.isResumption = true;
                    chc.resumingSession.setAsSessionResumption(true);
                    chc.handshakeSession = chc.resumingSession;
                } else {
                    // we wanted to resume, but the server refused
                    //
                    // Invalidate the session for initial handshake in case
                    // of reusing next time.
                    if (chc.resumingSession != null) {
                        chc.resumingSession.invalidate();
                        chc.resumingSession = null;
                    }
                    chc.isResumption = false;
                    if (!chc.sslConfig.enableSessionCreation) {
                        chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                            "New session creation is disabled");
                    }
                }
            }

            // Check and launch ClientHello extensions.
            extTypes = chc.sslConfig.getEnabledExtensions(
                    SSLHandshake.SERVER_HELLO);
            serverHello.extensions.consumeOnLoad(chc, extTypes);

            if (!chc.isResumption) {
                if (chc.resumingSession != null) {
                    // in case the resumption happens next time.
                    chc.resumingSession.invalidate();
                    chc.resumingSession = null;
                }

                if (!chc.sslConfig.enableSessionCreation) {
                    chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                        "New session creation is disabled");
                }
                chc.handshakeSession = new SSLSessionImpl(chc,
                        chc.negotiatedCipherSuite,
                        serverHello.sessionId);
                chc.handshakeSession.setMaximumPacketSize(
                        chc.sslConfig.maximumPacketSize);
            }

            //
            // update
            //
            serverHello.extensions.consumeOnTrade(chc, extTypes);

            // update the consumers and producers
            if (chc.isResumption) {
                SSLTrafficKeyDerivation kdg =
                        SSLTrafficKeyDerivation.valueOf(chc.negotiatedProtocol);
                if (kdg == null) {
                    // unlikely
                    chc.conContext.fatal(Alert.INTERNAL_ERROR,
                            "Not supported key derivation: " +
                            chc.negotiatedProtocol);
                } else {
                    chc.handshakeKeyDerivation = kdg.createKeyDerivation(
                            chc, chc.resumingSession.getMasterSecret());
                }

                chc.conContext.consumers.putIfAbsent(
                        ContentType.CHANGE_CIPHER_SPEC.id,
                        ChangeCipherSpec.t10Consumer);
                chc.handshakeConsumers.put(
                        SSLHandshake.FINISHED.id,
                        SSLHandshake.FINISHED);
            } else {
                SSLKeyExchange ke = SSLKeyExchange.valueOf(
                        chc.negotiatedCipherSuite.keyExchange,
                        chc.negotiatedProtocol);
                chc.handshakeKeyExchange = ke;
                if (ke != null) {
                    for (SSLHandshake handshake :
                            ke.getRelatedHandshakers(chc)) {
                        chc.handshakeConsumers.put(handshake.id, handshake);
                    }
                }

                chc.handshakeConsumers.put(SSLHandshake.SERVER_HELLO_DONE.id,
                        SSLHandshake.SERVER_HELLO_DONE);
            }

            //
            // produce
            //
            // Need no new handshake message producers here.
        }
    }

    private static void setUpPskKD(HandshakeContext hc,
            SecretKey psk) throws SSLHandshakeException {

        if (SSLLogger.isOn && SSLLogger.isOn("ssl,handshake")) {
            SSLLogger.fine("Using PSK to derive early secret");
        }

        try {
            CipherSuite.HashAlg hashAlg = hc.negotiatedCipherSuite.hashAlg;
            HKDF hkdf = new HKDF(hashAlg.name);
            byte[] zeros = new byte[hashAlg.hashLength];
            SecretKey earlySecret = hkdf.extract(zeros, psk, "TlsEarlySecret");
            hc.handshakeKeyDerivation =
                    new SSLSecretDerivation(hc, earlySecret);
        } catch  (GeneralSecurityException gse) {
            throw (SSLHandshakeException) new SSLHandshakeException(
                "Could not generate secret").initCause(gse);
        }
    }

    private static final
            class T13ServerHelloConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private T13ServerHelloConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            ServerHelloMessage serverHello = (ServerHelloMessage)message;
            if (serverHello.serverVersion != ProtocolVersion.TLS12) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "The ServerHello.legacy_version field is not TLS 1.2");
            }

            chc.negotiatedCipherSuite = serverHello.cipherSuite;
            chc.handshakeHash.determine(
                    chc.negotiatedProtocol, chc.negotiatedCipherSuite);
            chc.serverHelloRandom = serverHello.serverRandom;

            //
            // validate
            //

            // Check and launch ServerHello extensions.
            SSLExtension[] extTypes = chc.sslConfig.getEnabledExtensions(
                    SSLHandshake.SERVER_HELLO);
            serverHello.extensions.consumeOnLoad(chc, extTypes);
            if (!chc.isResumption) {
                if (chc.resumingSession != null) {
                    // in case the resumption happens next time.
                    chc.resumingSession.invalidate();
                    chc.resumingSession = null;
                }

                if (!chc.sslConfig.enableSessionCreation) {
                    chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                        "New session creation is disabled");
                }
                chc.handshakeSession = new SSLSessionImpl(chc,
                        chc.negotiatedCipherSuite,
                        serverHello.sessionId);
                chc.handshakeSession.setMaximumPacketSize(
                        chc.sslConfig.maximumPacketSize);
            } else {
                // The PSK is consumed to allow it to be deleted
                Optional<SecretKey> psk =
                        chc.resumingSession.consumePreSharedKey();
                if(!psk.isPresent()) {
                    chc.conContext.fatal(Alert.INTERNAL_ERROR,
                    "No PSK available. Unable to resume.");
                }

                chc.handshakeSession = chc.resumingSession;

                setUpPskKD(chc, psk.get());
            }

            //
            // update
            //
            serverHello.extensions.consumeOnTrade(chc, extTypes);

            // Change client/server handshake traffic secrets.
            // Refresh handshake hash
            chc.handshakeHash.update();

            SSLKeyExchange ke = chc.handshakeKeyExchange;
            if (ke == null) {
                // unlikely
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not negotiated key shares");
                return;     // make the compiler happy
            }

            SSLKeyDerivation handshakeKD = ke.createKeyDerivation(chc);
            SecretKey handshakeSecret = handshakeKD.deriveKey(
                    "TlsHandshakeSecret", null);
            SSLTrafficKeyDerivation kdg =
                SSLTrafficKeyDerivation.valueOf(chc.negotiatedProtocol);
            if (kdg == null) {
                // unlikely
                chc.conContext.fatal(Alert.INTERNAL_ERROR,
                        "Not supported key derivation: " +
                        chc.negotiatedProtocol);
                return;     // make the compiler happy
            }

            SSLKeyDerivation secretKD =
                    new SSLSecretDerivation(chc, handshakeSecret);

            // update the handshake traffic read keys.
            SecretKey readSecret = secretKD.deriveKey(
                    "TlsServerHandshakeTrafficSecret", null);

            SSLKeyDerivation readKD =
                    kdg.createKeyDerivation(chc, readSecret);
            SecretKey readKey = readKD.deriveKey(
                    "TlsKey", null);
            SecretKey readIvSecret = readKD.deriveKey(
                    "TlsIv", null);
            IvParameterSpec readIv =
                    new IvParameterSpec(readIvSecret.getEncoded());
            SSLReadCipher readCipher;
            try {
                readCipher =
                    chc.negotiatedCipherSuite.bulkCipher.createReadCipher(
                        Authenticator.valueOf(chc.negotiatedProtocol),
                        chc.negotiatedProtocol, readKey, readIv,
                        chc.sslContext.getSecureRandom());
            } catch (GeneralSecurityException gse) {
                // unlikely
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Missing cipher algorithm", gse);
                return;     // make the compiler happy
            }

            chc.baseReadSecret = readSecret;
            chc.conContext.inputRecord.changeReadCiphers(readCipher);

            // update the handshake traffic write keys.
            SecretKey writeSecret = secretKD.deriveKey(
                    "TlsClientHandshakeTrafficSecret", null);
            SSLKeyDerivation writeKD =
                    kdg.createKeyDerivation(chc, writeSecret);
            SecretKey writeKey = writeKD.deriveKey(
                    "TlsKey", null);
            SecretKey writeIvSecret = writeKD.deriveKey(
                    "TlsIv", null);
            IvParameterSpec writeIv =
                    new IvParameterSpec(writeIvSecret.getEncoded());
            SSLWriteCipher writeCipher;
            try {
                writeCipher =
                    chc.negotiatedCipherSuite.bulkCipher.createWriteCipher(
                        Authenticator.valueOf(chc.negotiatedProtocol),
                        chc.negotiatedProtocol, writeKey, writeIv,
                        chc.sslContext.getSecureRandom());
            } catch (GeneralSecurityException gse) {
                // unlikely
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                        "Missing cipher algorithm", gse);
                return;     //  make the compiler happy
            }

            chc.baseWriteSecret = writeSecret;
            chc.conContext.outputRecord.changeWriteCiphers(
                    writeCipher, (serverHello.sessionId.length() != 0));

            // Should use resumption_master_secret for TLS 1.3.
            // chc.handshakeSession.setMasterSecret(masterSecret);

            // Update the context for master key derivation.
            chc.handshakeKeyDerivation = secretKD;

            // update the consumers and producers
            //
            // The server sends a dummy change_cipher_spec record immediately
            // after its first handshake message.  This may either be after a
            // ServerHello or a HelloRetryRequest.
            chc.conContext.consumers.putIfAbsent(
                    ContentType.CHANGE_CIPHER_SPEC.id,
                    ChangeCipherSpec.t13Consumer);

            chc.handshakeConsumers.put(
                    SSLHandshake.ENCRYPTED_EXTENSIONS.id,
                    SSLHandshake.ENCRYPTED_EXTENSIONS);

            // Support cert authentication only, when not PSK.
            chc.handshakeConsumers.put(
                    SSLHandshake.CERTIFICATE_REQUEST.id,
                    SSLHandshake.CERTIFICATE_REQUEST);
            chc.handshakeConsumers.put(
                    SSLHandshake.CERTIFICATE.id,
                    SSLHandshake.CERTIFICATE);
            chc.handshakeConsumers.put(
                    SSLHandshake.CERTIFICATE_VERIFY.id,
                    SSLHandshake.CERTIFICATE_VERIFY);

            chc.handshakeConsumers.put(
                    SSLHandshake.FINISHED.id,
                    SSLHandshake.FINISHED);

            //
            // produce
            //
            // Need no new handshake message producers here.
        }
    }

    private static final
            class T13HelloRetryRequestConsumer implements HandshakeConsumer {
        // Prevent instantiation of this class.
        private T13HelloRetryRequestConsumer() {
            // blank
        }

        @Override
        public void consume(ConnectionContext context,
                HandshakeMessage message) throws IOException {
            // The consuming happens in client side only.
            ClientHandshakeContext chc = (ClientHandshakeContext)context;
            ServerHelloMessage helloRetryRequest = (ServerHelloMessage)message;
            if (helloRetryRequest.serverVersion != ProtocolVersion.TLS12) {
                chc.conContext.fatal(Alert.PROTOCOL_VERSION,
                    "The HelloRetryRequest.legacy_version is not TLS 1.2");
            }

            chc.negotiatedCipherSuite = helloRetryRequest.cipherSuite;

            //
            // validate
            //

            // Check and launch ClientHello extensions.
            SSLExtension[] extTypes = chc.sslConfig.getEnabledExtensions(
                    SSLHandshake.HELLO_RETRY_REQUEST);
            helloRetryRequest.extensions.consumeOnLoad(chc, extTypes);

            //
            // update
            //
            helloRetryRequest.extensions.consumeOnTrade(chc, extTypes);

            // Change client/server handshake traffic secrets.
            // Refresh handshake hash
            chc.handshakeHash.finish();     // reset the handshake hash

            // calculate the transcript hash of the 1st ClientHello message
            HandshakeOutStream hos = new HandshakeOutStream(null);
            try {
                chc.initialClientHelloMsg.write(hos);
            } catch (IOException ioe) {
                // unlikely
                chc.conContext.fatal(Alert.HANDSHAKE_FAILURE,
                    "Failed to construct message hash", ioe);
            }
            chc.handshakeHash.deliver(hos.toByteArray());
            chc.handshakeHash.determine(
                    chc.negotiatedProtocol, chc.negotiatedCipherSuite);
            byte[] clientHelloHash = chc.handshakeHash.digest();

            // calculate the message_hash
            //
            // Transcript-Hash(ClientHello1, HelloRetryRequest, ... Mn) =
            //   Hash(message_hash ||    /* Handshake type */
            //     00 00 Hash.length ||  /* Handshake message length (bytes) */
            //     Hash(ClientHello1) || /* Hash of ClientHello1 */
            //     HelloRetryRequest || ... || Mn)
            int hashLen = chc.negotiatedCipherSuite.hashAlg.hashLength;
            byte[] hashedClientHello = new byte[4 + hashLen];
            hashedClientHello[0] = SSLHandshake.MESSAGE_HASH.id;
            hashedClientHello[1] = (byte)0x00;
            hashedClientHello[2] = (byte)0x00;
            hashedClientHello[3] = (byte)(hashLen & 0xFF);
            System.arraycopy(clientHelloHash, 0,
                    hashedClientHello, 4, hashLen);

            chc.handshakeHash.finish();     // reset the handshake hash
            chc.handshakeHash.deliver(hashedClientHello);

            int hrrBodyLen = helloRetryRequest.handshakeRecord.remaining();
            byte[] hrrMessage = new byte[4 + hrrBodyLen];
            hrrMessage[0] = SSLHandshake.HELLO_RETRY_REQUEST.id;
            hrrMessage[1] = (byte)((hrrBodyLen >> 16) & 0xFF);
            hrrMessage[2] = (byte)((hrrBodyLen >> 8) & 0xFF);
            hrrMessage[3] = (byte)(hrrBodyLen & 0xFF);

            ByteBuffer hrrBody = helloRetryRequest.handshakeRecord.duplicate();
            hrrBody.get(hrrMessage, 4, hrrBodyLen);

            chc.handshakeHash.receive(hrrMessage);

            // Update the initial ClientHello handshake message.
            chc.initialClientHelloMsg.extensions.reproduce(chc,
                    new SSLExtension[] {
                        SSLExtension.CH_COOKIE,
                        SSLExtension.CH_KEY_SHARE,
                        SSLExtension.CH_PRE_SHARED_KEY
                    });

            //
            // produce response handshake message
            //
            SSLHandshake.CLIENT_HELLO.produce(context, helloRetryRequest);
        }
    }
}


==> listings/TransportContext.java <==
/*
 * Copyright (c) 2018, Oracle and/or its affiliates. All rights reserved.
 * DO NOT ALTER OR REMOVE COPYRIGHT NOTICES OR THIS FILE HEADER.
 *
 * This code is free software; you can redistribute it and/or modify it
 * under the terms of the GNU General Public License version 2 only, as
 * published by the Free Software Foundation.  Oracle designates this
 * particular file as subject to the "Classpath" exception as provided
 * by Oracle in the LICENSE file that accompanied this code.
 *
 * This code is distributed in the hope that it will be useful, but WITHOUT
 * ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
 * FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
 * version 2 for more details (a copy is included in the LICENSE file that
 * accompanied this code).
 *
 * You should have received a copy of the GNU General Public License version
 * 2 along with this work; if not, write to the Free Software Foundation,
 * Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301 USA.
 *
 * Please contact Oracle, 500 Oracle Parkway, Redwood Shores, CA 94065 USA
 * or visit www.oracle.com if you need additional information or have any
 * questions.
 */

package sun.security.ssl;

import java.io.IOException;
import java.security.AccessControlContext;
import java.security.AccessController;
import java.security.PrivilegedAction;
import java.util.HashMap;
import java.util.HashSet;
import java.util.List;
import java.util.Map;
import java.util.Set;
import javax.net.ssl.HandshakeCompletedEvent;
import javax.net.ssl.HandshakeCompletedListener;
import javax.net.ssl.SSLEngineResult.HandshakeStatus;
import javax.net.ssl.SSLException;
import javax.net.ssl.SSLSocket;
import sun.security.ssl.SupportedGroupsExtension.NamedGroup;

/**
 * SSL/(D)TLS transportation context.
 */
class TransportContext implements ConnectionContext {
    final SSLTransport              transport;

    // registered plaintext consumers
    final Map<Byte, SSLConsumer>    consumers;
    final AccessControlContext      acc;

    final SSLContextImpl            sslContext;
    final SSLConfiguration          sslConfig;
    final InputRecord               inputRecord;
    final OutputRecord              outputRecord;

    // connection status
    boolean                         isUnsureMode;
    boolean                         isNegotiated = false;
    boolean                         isBroken = false;
    boolean                         isInputCloseNotified = false;
    boolean                         peerUserCanceled = false;
    Exception                       closeReason = null;
    Exception                       delegatedThrown = null;

    // negotiated security parameters
    SSLSessionImpl                  conSession;
    ProtocolVersion                 protocolVersion;
    String                          applicationProtocol= null;

    // handshake context
    HandshakeContext                handshakeContext = null;

    // connection reserved status for handshake.
    boolean                         secureRenegotiation = false;
    byte[]                          clientVerifyData;
    byte[]                          serverVerifyData;

    // connection sensitive configuration
    List<NamedGroup>                serverRequestedNamedGroups;

    CipherSuite cipherSuite;
    private static final byte[] emptyByteArray = new byte[0];

    // Please never use the transport parameter other than storing a
    // reference to this object.
    //
    // Called by SSLEngineImpl
    TransportContext(SSLContextImpl sslContext, SSLTransport transport,
            InputRecord inputRecord, OutputRecord outputRecord) {
        this(sslContext, transport, new SSLConfiguration(sslContext, true),
                inputRecord, outputRecord, true);
    }

    // Please never use the transport parameter other than storing a
    // reference to this object.
    //
    // Called by SSLSocketImpl
    TransportContext(SSLContextImpl sslContext, SSLTransport transport,
            InputRecord inputRecord, OutputRecord outputRecord,
            boolean isClientMode) {
        this(sslContext, transport,
                new SSLConfiguration(sslContext, isClientMode),
                inputRecord, outputRecord, false);
    }

    // Please never use the transport parameter other than storing a
    // reference to this object.
    //
    // Called by SSLSocketImpl with an existing SSLConfig
    TransportContext(SSLContextImpl sslContext, SSLTransport transport,
            SSLConfiguration sslConfig,
            InputRecord inputRecord, OutputRecord outputRecord) {
        this(sslContext, transport, (SSLConfiguration)sslConfig.clone(),
                inputRecord, outputRecord, false);
    }

    private TransportContext(SSLContextImpl sslContext, SSLTransport transport,
            SSLConfiguration sslConfig, InputRecord inputRecord,
            OutputRecord outputRecord, boolean isUnsureMode) {
        this.transport = transport;
        this.sslContext = sslContext;
        this.inputRecord = inputRecord;
        this.outputRecord = outputRecord;
        this.sslConfig = sslConfig;
        if (this.sslConfig.maximumPacketSize == 0) {
            this.sslConfig.maximumPacketSize = outputRecord.getMaxPacketSize();
        }
        this.isUnsureMode = isUnsureMode;

        // initial security parameters
        this.conSession = SSLSessionImpl.nullSession;
        this.protocolVersion = this.sslConfig.maximumProtocolVersion;
        this.clientVerifyData = emptyByteArray;
        this.serverVerifyData = emptyByteArray;

        this.acc = AccessController.getContext();
        this.consumers = new HashMap<>();
    }

    // Dispatch plaintext to a specific consumer.
    void dispatch(Plaintext plaintext) throws IOException {
        if (plaintext == null) {
            return;
        }

        ContentType ct = ContentType.valueOf(plaintext.contentType);
        if (ct == null) {
            fatal(Alert.UNEXPECTED_MESSAGE,
                "Unknown content type: " + plaintext.contentType);
            return;
        }

        switch (ct) {
            case HANDSHAKE:
                byte type = HandshakeContext.getHandshakeType(this,
                        plaintext);
                if (handshakeContext == null) {
                    if (type == SSLHandshake.KEY_UPDATE.id ||
                            type == SSLHandshake.NEW_SESSION_TICKET.id) {
                        if (isNegotiated &&
                                protocolVersion.useTLS13PlusSpec()) {
                            handshakeContext = new PostHandshakeContext(this);
                        } else {
                            fatal(Alert.UNEXPECTED_MESSAGE,
                                    "Unexpected post-handshake message: " +
                                    SSLHandshake.nameOf(type));
                        }
                    } else {
                        handshakeContext = sslConfig.isClientMode ?
                                new ClientHandshakeContext(sslContext, this) :
                                new ServerHandshakeContext(sslContext, this);
                        outputRecord.initHandshaker();
                    }
                }
                handshakeContext.dispatch(type, plaintext);
                break;
            case ALERT:
                Alert.alertConsumer.consume(this, plaintext.fragment);
                break;
            default:
                SSLConsumer consumer = consumers.get(plaintext.contentType);
                if (consumer != null) {
                    consumer.consume(this, plaintext.fragment);
                } else {
                    fatal(Alert.UNEXPECTED_MESSAGE,
                        "Unexpected content: " + plaintext.contentType);
                }
        }
    }

    void kickstart() throws IOException {
        if (isUnsureMode) {
            throw new IllegalStateException("Client/Server mode not yet set.");
        }

        if (outputRecord.isClosed() || inputRecord.isClosed() || isBroken) {
            if (closeReason != null) {
                throw new SSLException(
                        "Cannot kickstart, the connection is broken or closed",
                        closeReason);
            } else {
                throw new SSLException(
                        "Cannot kickstart, the connection is broken or closed");
            }
        }

        // initialize the handshaker if necessary
        if (handshakeContext == null) {
            //  TLS1.3 post-handshake
            if (isNegotiated && protocolVersion.useTLS13PlusSpec()) {
                handshakeContext = new PostHandshakeContext(this);
            } else {
                handshakeContext = sslConfig.isClientMode ?
                        new ClientHandshakeContext(sslContext, this) :
                        new ServerHandshakeContext(sslContext, this);
                outputRecord.initHandshaker();
            }
        }

        // kickstart the handshake if needed
        //
        // Need no kickstart message on server side unless the connection
        // has been established.
        if(isNegotiated || sslConfig.isClientMode) {
           handshakeContext.kickstart();
        }
    }

    boolean isPostHandshakeContext() {
        return handshakeContext != null &&
                (handshakeContext instanceof PostHandshakeContext);
    }

    // Note: close_notify is delivered as a warning alert.
    void warning(Alert alert) {
        // For initial handshaking, don't send a warning alert message to peer
        // if handshaker has not started.
        if (isNegotiated || handshakeContext != null) {
            try {
                outputRecord.encodeAlert(Alert.Level.WARNING.level, alert.id);
            } catch (IOException ioe) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.warning(
                        "Warning: failed to send warning alert " + alert, ioe);
                }
            }
        }
    }

    void fatal(Alert alert,
            String diagnostic) throws SSLException {
        fatal(alert, diagnostic, null);
    }

    void fatal(Alert alert, Throwable cause) throws SSLException {
        fatal(alert, null, cause);
    }

    void fatal(Alert alert,
            String diagnostic, Throwable cause) throws SSLException {
        fatal(alert, diagnostic, false, cause);
    }

    // Note: close_notify is not delivered via fatal() methods.
    void fatal(Alert alert, String diagnostic,
            boolean recvFatalAlert, Throwable cause) throws SSLException {
        // If we've already shutdown because of an error, there is nothing we
        // can do except rethrow the exception.
        //
        // Most exceptions seen here will be SSLExceptions. We may find the
        // occasional Exception which hasn't been converted to a SSLException,
        // so we'll do it here.
        if (closeReason != null) {
            if (cause == null) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.warning(
                            "Closed transport, general or untracked problem");
                }
                throw alert.createSSLException(
                        "Closed transport, general or untracked problem");
            }

            if (cause instanceof SSLException) {
                throw (SSLException)cause;
            } else {    // unlikely, but just in case.
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.warning(
                            "Closed transport, unexpected rethrowing", cause);
                }
                throw alert.createSSLException("Unexpected rethrowing", cause);
            }
        }

        // If we have no further information, make a general-purpose
        // message for folks to see.  We generally have one or the other.
        if (diagnostic == null) {
            if (cause == null) {
                diagnostic = "General/Untracked problem";
            } else {
                diagnostic = cause.getMessage();
            }
        }

        if (cause == null) {
            cause = alert.createSSLException(diagnostic);
        }

        // shutdown the transport
        if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
            SSLLogger.severe("Fatal (" + alert + "): " + diagnostic, cause);
        }

        // remember the close reason
        if (cause instanceof SSLException) {
            closeReason = (SSLException)cause;
        } else {
            // Including RuntimeException, but we'll throw those down below.
            closeReason = alert.createSSLException(diagnostic, cause);
        }

        // close inbound
        try {
            inputRecord.close();
        } catch (IOException ioe) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("Fatal: input record closure failed", ioe);
            }
        }

        // invalidate the session
        if (conSession != null) {
            conSession.invalidate();
        }

        if (handshakeContext != null &&
                handshakeContext.handshakeSession != null) {
            handshakeContext.handshakeSession.invalidate();
        }

        // send fatal alert
        //
        // If we haven't even started handshaking yet, or we are the recipient
        // of a fatal alert, no need to generate a fatal close alert.
        if (!recvFatalAlert && !isOutboundClosed() && !isBroken &&
                (isNegotiated || handshakeContext != null)) {
            try {
                outputRecord.encodeAlert(Alert.Level.FATAL.level, alert.id);
            } catch (IOException ioe) {
                if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                    SSLLogger.warning(
                        "Fatal: failed to send fatal alert " + alert, ioe);
                }
            }
        }

        // close outbound
        try {
            outputRecord.close();
        } catch (IOException ioe) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("Fatal: output record closure failed", ioe);
            }
        }

        // terminate the handshake context
        if (handshakeContext != null) {
            handshakeContext = null;
        }

        // terminate the transport
        try {
            transport.shutdown();
        } catch (IOException ioe) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("Fatal: transport closure failed", ioe);
            }
        } finally {
            isBroken = true;
        }

        if (closeReason instanceof SSLException) {
            throw (SSLException)closeReason;
        } else {
            throw (RuntimeException)closeReason;
        }
    }

    void setUseClientMode(boolean useClientMode) {
        // Once handshaking has begun, the mode can not be reset for the
        // life of this engine.
        if (handshakeContext != null || isNegotiated) {
            throw new IllegalArgumentException(
                    "Cannot change mode after SSL traffic has started");
        }

        /*
         * If we need to change the client mode and the enabled
         * protocols and cipher suites haven't specifically been
         * set by the user, change them to the corresponding
         * default ones.
         */
        if (sslConfig.isClientMode != useClientMode) {
            if (sslContext.isDefaultProtocolVesions(
                    sslConfig.enabledProtocols)) {
                sslConfig.enabledProtocols =
                        sslContext.getDefaultProtocolVersions(!useClientMode);
            }

            if (sslContext.isDefaultCipherSuiteList(
                    sslConfig.enabledCipherSuites)) {
                sslConfig.enabledCipherSuites =
                        sslContext.getDefaultCipherSuites(!useClientMode);
            }

            sslConfig.isClientMode = useClientMode;
        }

        isUnsureMode = false;
    }

    // The OutputRecord is closed and not buffered output record.
    boolean isOutboundDone() {
        return outputRecord.isClosed() && outputRecord.isEmpty();
    }

    // The OutputRecord is closed, but buffered output record may be still
    // waiting for delivery to the underlying connection.
    boolean isOutboundClosed() {
        return outputRecord.isClosed();
    }

    boolean isInboundClosed() {
        return inputRecord.isClosed();
    }

    // Close inbound, no more data should be delivered to the underlying
    // transportation connection.
    void closeInbound() throws SSLException {
        if (isInboundClosed()) {
            return;
        }

        try {
            // Important note: check if the initial handshake is started at
            // first so that the passiveInboundClose() implementation need not
            // to consider the case any more.
            if (!isInputCloseNotified) {
                // the initial handshake is not started
                initiateInboundClose();
            } else {
                passiveInboundClose();
            }
        } catch (IOException ioe) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("inbound closure failed", ioe);
            }
        }
    }

    // Close the connection passively.  The closure could be kickoff by
    // receiving a close_notify alert or reaching end_of_file of the socket.
    //
    // Note that this method is called only if the initial handshake has
    // started or completed.
    private void passiveInboundClose() throws IOException {
        if (!isInboundClosed()) {
            inputRecord.close();
        }

        // For TLS 1.2 and prior version, it is required to respond with
        // a close_notify alert of its own and close down the connection
        // immediately, discarding any pending writes.
        if (!isOutboundClosed()) {
            boolean needCloseNotify = SSLConfiguration.acknowledgeCloseNotify;
            if (!needCloseNotify) {
                if (isNegotiated) {
                    if (!protocolVersion.useTLS13PlusSpec()) {
                        needCloseNotify = true;
                    }
                } else if (handshakeContext != null) {  // initial handshake
                    ProtocolVersion pv = handshakeContext.negotiatedProtocol;
                    if (pv == null || (!pv.useTLS13PlusSpec())) {
                        needCloseNotify = true;
                    }
                }
            }

            if (needCloseNotify) {
                synchronized (outputRecord) {
                    try {
                        // send a close_notify alert
                        warning(Alert.CLOSE_NOTIFY);
                    } finally {
                        outputRecord.close();
                    }
                }
            }
        }
    }

    // Initiate a inbound close when the handshake is not started.
    private void initiateInboundClose() throws IOException {
        if (!isInboundClosed()) {
            inputRecord.close();
        }
    }

    // Close outbound, no more data should be received from the underlying
    // transportation connection.
    void closeOutbound() {
        if (isOutboundClosed()) {
            return;
        }

        try {
             initiateOutboundClose();
        } catch (IOException ioe) {
            if (SSLLogger.isOn && SSLLogger.isOn("ssl")) {
                SSLLogger.warning("outbound closure failed", ioe);
            }
        }
    }

    // Initiate a close by sending a close_notify alert.
    private void initiateOutboundClose() throws IOException {
        boolean useUserCanceled = false;
        if (!isNegotiated && (handshakeContext != null) && !peerUserCanceled) {
            // initial handshake
            useUserCanceled = true;
        }

        // Need a lock here so that the user_canceled alert and the
        // close_notify alert can be delivered together.
        synchronized (outputRecord) {
            try {
                // send a user_canceled alert if needed.
                if (useUserCanceled) {
                    warning(Alert.USER_CANCELED);
                }

                // send a close_notify alert
                warning(Alert.CLOSE_NOTIFY);
            } finally {
                outputRecord.close();
            }
        }
    }

    // Note; HandshakeStatus.FINISHED status is retrieved in other places.
    HandshakeStatus getHandshakeStatus() {
        if (!outputRecord.isEmpty()) {
            // If no handshaking, special case to wrap alters or
            // post-handshake messages.
            return HandshakeStatus.NEED_WRAP;
        } else if (isOutboundClosed() && isInboundClosed()) {
            return HandshakeStatus.NOT_HANDSHAKING;
        } else if (handshakeContext != null) {
            if (!handshakeContext.delegatedActions.isEmpty()) {
                return HandshakeStatus.NEED_TASK;
            } else if (!isInboundClosed()) {
                if (sslContext.isDTLS() &&
                        !inputRecord.isEmpty()) {
                    return HandshakeStatus.NEED_UNWRAP_AGAIN;
                } else {
                    return HandshakeStatus.NEED_UNWRAP;
                }
            } else if (!isOutboundClosed()) {
                // Special case that the inbound was closed, but outbound open.
                return HandshakeStatus.NEED_WRAP;
            }
        } else if (isOutboundClosed() && !isInboundClosed()) {
            // Special case that the outbound was closed, but inbound open.
            return HandshakeStatus.NEED_UNWRAP;
        } else if (!isOutboundClosed() && isInboundClosed()) {
            // Special case that the inbound was closed, but outbound open.
            return HandshakeStatus.NEED_WRAP;
        }

        return HandshakeStatus.NOT_HANDSHAKING;
    }

    HandshakeStatus finishHandshake() {
        if (protocolVersion.useTLS13PlusSpec()) {
            outputRecord.tc = this;
            inputRecord.tc = this;
            cipherSuite = handshakeContext.negotiatedCipherSuite;
            inputRecord.readCipher.baseSecret =
                    handshakeContext.baseReadSecret;
            outputRecord.writeCipher.baseSecret =
                    handshakeContext.baseWriteSecret;
        }

        handshakeContext = null;
        outputRecord.handshakeHash.finish();
        inputRecord.finishHandshake();
        outputRecord.finishHandshake();
        isNegotiated = true;

        // Tell folk about handshake completion, but do it in a separate thread.
        if (transport instanceof SSLSocket &&
                sslConfig.handshakeListeners != null &&
                !sslConfig.handshakeListeners.isEmpty()) {
            HandshakeCompletedEvent hce =
                new HandshakeCompletedEvent((SSLSocket)transport, conSession);
            Thread thread = new Thread(
                null,
                new NotifyHandshake(sslConfig.handshakeListeners, hce),
                "HandshakeCompletedNotify-Thread",
                0,
                false);
            thread.start();
        }

        return HandshakeStatus.FINISHED;
    }

    HandshakeStatus finishPostHandshake() {
        handshakeContext = null;

        // Note: May need trigger handshake completion even for post-handshake
        // authentication in the future.

        return HandshakeStatus.FINISHED;
    }

    // A separate thread is allocated to deliver handshake completion
    // events.
    private static class NotifyHandshake implements Runnable {
        private final Set<Map.Entry<HandshakeCompletedListener,
                AccessControlContext>> targets;         // who gets notified
        private final HandshakeCompletedEvent event;    // the notification

        NotifyHandshake(
                Map<HandshakeCompletedListener,AccessControlContext> listeners,
                HandshakeCompletedEvent event) {
            this.targets = new HashSet<>(listeners.entrySet());     // clone
            this.event = event;
        }

        @Override
        public void run() {
            // Don't need to synchronize, as it only runs in one thread.
            for (Map.Entry<HandshakeCompletedListener,
                    AccessControlContext> entry : targets) {
                final HandshakeCompletedListener listener = entry.getKey();
                AccessControlContext acc = entry.getValue();
                AccessController.doPrivileged(new PrivilegedAction<Void>() {
                    @Override
                    public Void run() {
                        listener.handshakeCompleted(event);
                        return null;
                    }
                }, acc);
            }
        }
    }
}

